Uniqueness and stability of Appleton's solitons

We prove that Appleton's noncollapsed steady gradient Ricci solitons on complex line bundles over positive K\"ahler--Einstein manifolds are the unique such solitons arising from his metric ansatz. We then show that the four-dimensional examples on $O_{\mathbb{CP}^1}(-k)$, $k \geq 3$, are strictly linearly stable. By a result of Deruelle, this implies dynamical stability under the Ricci flow.

==> calculation_checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    311700,       8548]
NotebookOptionsPosition[    298305,       8317]
NotebookOutlinePosition[    298696,       8333]
CellTagsIndexPosition[    298653,       8330]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplementary notebook for \[OpenCurlyDoubleQuote]Uniqueness and Stability of \
Appleton\[CloseCurlyQuote]s Solitons\[CloseCurlyDoubleQuote] by Michael B. Law\
\>", "Title",
 CellChangeTimes->{{4.002934698496829*^9, 
  4.0029347157167263`*^9}},ExpressionUUID->"55bf861f-c60a-4e89-aeee-\
03a6a7415e1c"],

Cell[CellGroupData[{

Cell["Section 2 checks", "Section",
 CellChangeTimes->{{4.002732302525524*^9, 
  4.002732303684297*^9}},ExpressionUUID->"578249fd-f01d-47fc-9ea6-\
acf0293c43ef"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Define"}], " ", "the", " ", "soliton", " ", 
    "equations"}], " ", "***)"}]}]], "Input",
 CellChangeTimes->{{4.0027324636561728`*^9, 4.0027324661229343`*^9}, {
  4.002792986440197*^9, 
  4.0027930121492767`*^9}},ExpressionUUID->"5d2a67f5-8ccb-4020-83ec-\
5c76d5935125"],

Cell[BoxData[
 RowBox[{
  RowBox[{"odeRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "''"}], "[", "s", "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"a", "''"}], "[", "s", "]"}]}], "/", 
        RowBox[{"a", "[", "s", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", "2"}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{"b", "''"}], "[", "s", "]"}], "/", 
         RowBox[{"b", "[", "s", "]"}]}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "''"}], "[", "s", "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "s", "]"}], "^", "3"}], "/", 
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "4"}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "'"}], "[", "s", "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"b", "'"}], "[", "s", "]"}], "/", 
            RowBox[{"b", "[", "s", "]"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "'"}], "[", "s", "]"}], 
        RowBox[{
         RowBox[{"f", "'"}], "[", "s", "]"}]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "''"}], "[", "s", "]"}], "->", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"m", "/", 
         RowBox[{"b", "[", "s", "]"}]}]}], "-", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "s", "]"}], "^", "2"}], "/", 
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "3"}]}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "'"}], "[", "s", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "s", "]"}], "/", 
         RowBox[{"a", "[", "s", "]"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", "3"}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"b", "'"}], "[", "s", "]"}], "^", "2"}], "/", 
         RowBox[{"b", "[", "s", "]"}]}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "'"}], "[", "s", "]"}], 
        RowBox[{
         RowBox[{"f", "'"}], "[", "s", "]"}]}]}]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.002732304237002*^9, 4.0027324049301653`*^9}, 
   4.002732576514942*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"8d64e8b8-c058-4028-b34b-db2fca177c0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Check"}], " ", "expansions", " ", "of", " ", "a", " ",
     "and", " ", "b", " ", "near", " ", "the", " ", "zero", " ", 
    RowBox[{"section", "."}]}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "parity", " ", "conditions", " ", "on", " ", "f"}], ",",
     "a", ",", 
    RowBox[{"b", " ", "give", " ", "the", " ", "following", " ", "Taylor", " ", 
     RowBox[{"expansions", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fSeries", "=", 
     RowBox[{"f2", "*", 
      RowBox[{
       RowBox[{"s", "^", "2"}], "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"aSeries", "=", 
     RowBox[{
      RowBox[{"\[Kappa]", "*", "s"}], "+", 
      RowBox[{"a3", "*", 
       RowBox[{"s", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bSeries", "=", 
     RowBox[{"1", "+", 
      RowBox[{"b2", "*", 
       RowBox[{"s", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Substitute", " ", "them", " ", "into", " ", "the", " ", "soliton", " ", 
      "equations"}], ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "compute", " ", "LHS"}], "-", "RHS"}], ",", " ", 
     RowBox[{
     "which", " ", "is", " ", "a", " ", "series", " ", "in", " ", "s"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seriesRules", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "s", "]"}], "->", "fSeries"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], "[", "s", "]"}], "->", 
        RowBox[{"D", "[", 
         RowBox[{"fSeries", ",", "s"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "''"}], "[", "s", "]"}], "->", 
        RowBox[{"D", "[", 
         RowBox[{"fSeries", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "2"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "[", "s", "]"}], "->", "aSeries"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "'"}], "[", "s", "]"}], "->", 
        RowBox[{"D", "[", 
         RowBox[{"aSeries", ",", "s"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "''"}], "[", "s", "]"}], "->", 
        RowBox[{"D", "[", 
         RowBox[{"aSeries", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "2"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", "s", "]"}], "->", "bSeries"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "'"}], "[", "s", "]"}], "->", 
        RowBox[{"D", "[", 
         RowBox[{"bSeries", ",", "s"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "''"}], "[", "s", "]"}], "->", 
        RowBox[{"D", "[", 
         RowBox[{"bSeries", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "2"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resF", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "''"}], "[", "s", "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "''"}], "[", "s", "]"}], "/.", "odeRules"}], ")"}]}], 
       ")"}], "/.", "seriesRules"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resA", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "''"}], "[", "s", "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "''"}], "[", "s", "]"}], "/.", "odeRules"}], ")"}]}], 
       ")"}], "/.", "seriesRules"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resB", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "''"}], "[", "s", "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "''"}], "[", "s", "]"}], "/.", "odeRules"}], ")"}]}], 
       ")"}], "/.", "seriesRules"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"To", " ", "get", " ", "LHS"}], "-", "RHS"}], "=", "0"}], ",", 
     " ", 
     RowBox[{
     "the", " ", "series", " ", "coefficients", " ", "need", " ", "to", " ", 
      "be", " ", 
      RowBox[{"zero", ".", " ", "This"}], " ", "gives", " ", "equations", " ",
       "relating", " ", "f2"}], ",", " ", "a3", ",", " ", 
     RowBox[{
      RowBox[{"b2", ".", " ", "To"}], " ", "solve", " ", "for", " ", "a3", " ",
       "and", " ", "b2", " ", "in", " ", "terms", " ", "of", " ", "f2", " ", 
      "in", " ", "particular"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"we", "'"}], "ll", " ", "need", " ", "the", " ", "0", "th", " ",
        "order", " ", "series", " ", "coefficient", " ", "of", " ", "s", " ", 
       "near", " ", "s"}], "=", 
      RowBox[{"0", " ", "in", " ", "the", " ", "f", " ", "equation"}]}], ",", 
     " ", 
     RowBox[{
     "the", " ", "1", "st", " ", "order", " ", "coefficient", " ", "of", " ", 
      "s", " ", "in", " ", "the", " ", "a", " ", "equation"}], ",", " ", 
     RowBox[{
     "and", " ", "the", " ", "0", "th", " ", "order", " ", "coefficient", " ",
       "of", " ", "s", " ", "in", " ", "the", " ", "b", " ", 
      RowBox[{"equation", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"leadingEquations", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"resF", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "0"}], "}"}]}], "]"}], "==", "0"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"resA", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"resB", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "0"}], "}"}]}], "]"}], "==", "0"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", 
    RowBox[{"leadingEquations", ",", 
     RowBox[{"{", 
      RowBox[{"a3", ",", "b2"}], "}"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "agrees", " ", "with", " ", "the", " ", "claimed", " ", 
     "expansions", " ", "of", " ", "a", " ", "and", " ", 
     RowBox[{"b", "."}]}], " ", "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{4.002732754198979*^9, 4.002732814452626*^9}, {
  4.002732848069062*^9, 4.00273294778083*^9}, {4.002732979684401*^9, 
  4.002733132406451*^9}, {4.002733220315483*^9, 4.002733280394122*^9}, {
  4.0027333135462914`*^9, 4.002733338237281*^9}, {4.0027334311689453`*^9, 
  4.0027334849115133`*^9}, {4.002792993085588*^9, 4.002793166004668*^9}, {
  4.002793197765236*^9, 4.002793259428667*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c322a912-ed78-4a5d-97fd-42f0ce10390f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a3", "\[Rule]", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "f2"}], " ", "\[Kappa]"}], "+", 
        RowBox[{"2", " ", "m", " ", "\[Kappa]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "\[Kappa]"}]}], ")"}]}]}], ",", 
    RowBox[{"b2", "\[Rule]", 
     FractionBox["m", "2"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{4.0027932599298773`*^9, 4.002826715319989*^9, 
  4.002933670017063*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"9e4a4203-6543-492f-a129-66c15a0af22b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Check"}], " ", "evolution", " ", "equation", " ", 
    "for", " ", "Q"}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{
      RowBox[{"a", "[", "s", "]"}], "/", 
      RowBox[{"b", "[", "s", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "2"}], "}"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "'"}], "[", "s", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             RowBox[{"b", "'"}], "[", "s", "]"}], "/", 
            RowBox[{"b", "[", "s", "]"}]}]}]}], ")"}], 
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "s"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"m", "/", 
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}]}]}], ")"}], "Q", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "-", "1"}], ")"}]}]}], 
      "\[IndentingNewLine]", ")"}], "//.", "odeRules"}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002732468324897*^9, 4.002732568068367*^9}, {
  4.00279326744413*^9, 4.002793270796763*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2ebb1bd5-e802-4ae5-84aa-b4e84f870ad6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.00273257075902*^9, 4.002732578051888*^9}, 
   4.002826717561473*^9, 4.002933671420374*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"cd6a55cf-7a27-44c1-b625-61758480f97d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "Define"}], " ", "the", " ", "variables", " ", "x"}], 
    ",", "v", ",", "y", ",", "z", ",", " ", 
    RowBox[{
    "and", " ", "verify", " ", "the", " ", "four", " ", "identities", " ", 
     "in", " ", 
     RowBox[{"(", "2.11", ")"}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "s", "]"}], "=", 
     RowBox[{"Q", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "'"}], "[", "s", "]"}], "/", "Q"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"y", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", "s", "]"}], 
       RowBox[{
        RowBox[{"f", "'"}], "[", "s", "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"a", "'"}], "[", "s", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "-", "2"}], ")"}], 
       RowBox[{"a", "[", "s", "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{"b", "'"}], "[", "s", "]"}], "/", 
        RowBox[{"b", "[", "s", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{"b", "[", "s", "]"}], 
      RowBox[{"D", "[", 
       RowBox[{"Q", ",", "s"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checks27", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "s", "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"x", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"x", "[", "s", "]"}], 
          RowBox[{"z", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "s", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "s", "]"}], "+", 
           RowBox[{
            RowBox[{"x", "[", "s", "]"}], 
            RowBox[{"v", "[", "s", "]"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "s", "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"b", "'"}], "[", "s", "]"}], "/", 
           RowBox[{"b", "[", "s", "]"}]}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "s", "]"}], 
          RowBox[{"v", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "s", "]"}], 
          RowBox[{
           RowBox[{"f", "'"}], "[", "s", "]"}]}], "-", 
         RowBox[{"y", "[", "s", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"z", "[", "s", "]"}]}], "+", 
         RowBox[{"2", "m", "*", 
          RowBox[{"x", "[", "s", "]"}], 
          RowBox[{"v", "[", "s", "]"}]}]}]}], "\[IndentingNewLine]", "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "checks27"}]}]], "Input",
 CellChangeTimes->{{4.002733723606488*^9, 4.002733874173815*^9}, {
  4.0027933824920397`*^9, 4.002793385685079*^9}, {4.002820344048615*^9, 
  4.0028203442804403`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"89d1e266-9eee-46b6-a9c5-3f67a89efdf8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{4.002733877390152*^9, 4.00279340177558*^9, 
  4.002826720144603*^9, 4.0029336723028517`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f5e79b12-5120-4452-80ce-993159497424"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "Check"}], " ", "equations", " ", 
      RowBox[{"(", "2.13", ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", "2.15", ")"}], " ", "for", " ", "vdot"}]}], ",", " ", 
    "ydot", ",", " ", "zdot"}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"checks28", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"v", "[", "s", "]"}], ",", "s"}], "]"}], "/", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"x", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", 
             RowBox[{
              RowBox[{"y", "[", "s", "]"}], 
              RowBox[{"v", "[", "s", "]"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"x", "[", "s", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}]}]}], ")"}],
            "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"x", "[", "s", "]"}], 
             RowBox[{"z", "[", "s", "]"}]}], ")"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"y", "[", "s", "]"}], ",", "s"}], "]"}], "/", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"x", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}], 
           RowBox[{
            RowBox[{"x", "[", "s", "]"}], "/", 
            RowBox[{"z", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"z", "[", "s", "]"}], ",", "s"}], "]"}], "/", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"x", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"z", "[", "s", "]"}], "/", 
           RowBox[{"x", "[", "s", "]"}]}], "-", 
          RowBox[{"v", "[", "s", "]"}], "+", 
          RowBox[{
           RowBox[{"y", "[", "s", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"x", "[", "s", "]"}]}], ")"}]}], "+", 
          RowBox[{"m", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"x", "[", "s", "]"}]}], ")"}], "/", 
            RowBox[{"z", "[", "s", "]"}]}]}]}]}], "\[IndentingNewLine]", 
        "}"}], "//.", "odeRules"}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]",
    "checks28"}]}]], "Input",
 CellChangeTimes->{{4.002733882027218*^9, 4.00273388377017*^9}, {
   4.002734710922122*^9, 4.002734884104024*^9}, 4.002735103509633*^9, {
   4.002826730496211*^9, 4.002826734077469*^9}, {4.002933958813336*^9, 
   4.002933960322297*^9}},ExpressionUUID->"571c99df-821c-4631-ac6a-\
d53e86bca62b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{4.002734884412228*^9, 4.0027351039639473`*^9, 
  4.002826734583227*^9, 4.0029336734246273`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f946a4e6-e607-4f4d-9bad-4afa83130205"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "Check"}], " ", "the", " ", "initial", " ", "values", 
     " ", "for", " ", "v"}], ",", "y", ",", 
    RowBox[{
    "z", " ", "using", " ", "the", " ", "bolt", " ", "expansions", " ", "for",
      " ", "f"}], ",", "a", ",", 
    RowBox[{
     RowBox[{"b", ".", " ", "To"}], " ", "do", " ", "this"}], ",", " ", 
    RowBox[{
     RowBox[{
     "extract", " ", "the", " ", "constant", " ", "terms", " ", "in", " ", 
      "the", " ", "s"}], "-", 
     RowBox[{"expansions", " ", "for", " ", "v"}]}], ",", "y", ",", 
    RowBox[{"z", "."}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"boltRules", "=", 
     RowBox[{"First", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"leadingEquations", ",", 
        RowBox[{"{", 
         RowBox[{"a3", ",", "b2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initialValues", "=", 
     RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "s", "]"}], "/.", "seriesRules"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"y", "[", "s", "]"}], "/.", "seriesRules"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"z", "[", "s", "]"}], "/.", "seriesRules"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], "/.", "boltRules"}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "initialValues"}]}]], "Input",
 CellChangeTimes->{{4.002735162273633*^9, 4.002735273225436*^9}, {
  4.002793421476427*^9, 4.002793478964654*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"549d4555-6e86-48af-be10-169c83e14b26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["m", "\[Kappa]"], ",", 
   RowBox[{"2", " ", "\[Kappa]"}], ",", "\[Kappa]"}], "}"}]], "Output",
 CellChangeTimes->{{4.002735194241351*^9, 4.002735198583378*^9}, 
   4.0027352405689707`*^9, 4.0027352734656353`*^9, 4.002793482267345*^9, 
   4.0028267364698544`*^9, 4.002933674247854*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"6b255c7b-e46f-45e2-9f59-4729db996f9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Check"}], " ", "the", " ", "initial", " ", "value", " ",
     "of", " ", 
    RowBox[{"vdot", "."}]}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Using", " ", "the", " ", "initial", " ", "values", " ", "just", " ", 
     "found"}], ",", " ", 
    RowBox[{
     RowBox[{"form", " ", "the", " ", "Taylor", " ", "expansions", " ", "v"}],
      "=", 
     RowBox[{
      RowBox[{"m", "/", "\[Kappa]"}], " ", "+", " ", 
      RowBox[{"v_", "1", " ", "x"}], " ", "+", " ", 
      RowBox[{"O", 
       RowBox[{"(", 
        RowBox[{"x", "^", "2"}], ")"}]}]}]}], ",", " ", 
    RowBox[{"y", " ", "=", " ", 
     RowBox[{
      RowBox[{"2", "\[Kappa]"}], " ", "+", " ", 
      RowBox[{"O", 
       RowBox[{"(", 
        RowBox[{"x", "^", "2"}], ")"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "z"}], "=", 
     RowBox[{"\[Kappa]", " ", "+", " ", 
      RowBox[{"z_", "1", " ", "x"}], " ", "+", " ", 
      RowBox[{"O", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "^", "2"}], ")"}], "."}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vTaylor", "=", 
     RowBox[{
      RowBox[{"m", "/", "\[Kappa]"}], "+", 
      RowBox[{"v1", "*", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yTaylor", "=", 
     RowBox[{"2", "\[Kappa]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zTaylor", "=", 
     RowBox[{"\[Kappa]", "+", 
      RowBox[{"z1", "*", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Substitute", " ", "these", " ", "expansions", " ", "into", " ", "the", " ",
      "equation", " ", 
     RowBox[{"(", "2.16", ")"}], " ", "and", " ", "then", " ", "match", " ", 
     "the", " ", "coefficient", " ", "of", " ", "x", " ", "to", " ", "find", " ", 
     RowBox[{"v1", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equationV1", "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "x", "*", "zTaylor", "*", 
          RowBox[{"D", "[", 
           RowBox[{"vTaylor", ",", "x"}], "]"}]}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m"}], "-", 
           RowBox[{"yTaylor", "*", "vTaylor"}], "-", 
           RowBox[{"2", "x", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"vTaylor", "^", "2"}]}], ")"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], "==", "0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", 
    RowBox[{"equationV1", ",", 
     RowBox[{"{", "v1", "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002735317742535*^9, 4.0027353242381372`*^9}, {
  4.002735438556281*^9, 4.002735454753705*^9}, {4.0027354924961348`*^9, 
  4.002735648668704*^9}, {4.002793484843307*^9, 4.002793504868115*^9}, {
  4.002793588450832*^9, 4.002793630904801*^9}, {4.002793898271221*^9, 
  4.00279389987768*^9}, {4.002820372225782*^9, 4.002820372306896*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f23627b5-3e3e-426b-bec0-1e9123c49944"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"v1", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], "-", 
      SuperscriptBox["\[Kappa]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Kappa]", "3"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{4.002735629352902*^9, 4.0027356327242193`*^9}, 
   4.002793912267138*^9, 4.0028267391165857`*^9, 4.002933674895047*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"53b0d5b5-253f-4aa1-9df4-1c36cd6e13f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "Verify"}], " ", "the", " ", "expansion", " ", "of", 
      " ", "z_i", " ", "in", " ", "the", " ", "proof", " ", "of", " ", 
      "Lemma", " ", 
      RowBox[{"2.4", ".", " ", "Since"}], " ", "x", 
      RowBox[{"(", "s", ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Kappa]", "^", "2"}], " ", 
       RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"O", 
       RowBox[{"(", 
        RowBox[{"s", "^", "4"}], ")"}]}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "coefficient", " ", "of", " ", "x", " ", "in", " ", "the", " ",
      "expansion", " ", "of", " ", "z_i", " ", "is", " ", "the", " ", 
     "coefficient", " ", "of", " ", 
     RowBox[{"s", "^", "2"}], " ", "in", " ", "z", 
     RowBox[{"(", "s", ")"}]}], ",", " ", 
    RowBox[{"divided", " ", "by", " ", 
     RowBox[{"\[Kappa]", "^", "2."}]}]}], " ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"zQuadratic", "=", 
     RowBox[{"SeriesCoefficient", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "[", "s", "]"}], "/.", "seriesRules"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zSlope", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"zQuadratic", "/", 
         RowBox[{"\[Kappa]", "^", "2"}]}], ")"}], "/.", "boltRules"}], 
      "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "boltRules", " ", "substitutes", " ", "in", " ", "a3", " ", "and", " ", 
      "b2"}], ",", " ", 
     RowBox[{"which", " ", "were", " ", "found", " ", "earlier"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", "zSlope"}]}]], "Input",
 CellChangeTimes->{{4.002735732804525*^9, 4.002735970586784*^9}, {
  4.002736101142993*^9, 4.00273611046417*^9}, {4.0027939152785473`*^9, 
  4.002793975372776*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"89cef0e5-a2c4-452a-bba9-7854cf926d67"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"f2", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["m", "2"]}]}], 
   RowBox[{"2", " ", "\[Kappa]"}]]}]], "Output",
 CellChangeTimes->{{4.00273588988841*^9, 4.002735933848138*^9}, 
   4.002735971728763*^9, 4.0027361106478033`*^9, 4.002793976697674*^9, 
   4.002826740847447*^9, 4.002933675444476*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"4c6df82c-14cd-47c1-84fb-2815eb90bbc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "Check"}], " ", "the", " ", "identities", " ", 
     RowBox[{"(", "2.22", ")"}]}], ",", " ", 
    RowBox[{"(", "2.23", ")"}], ",", " ", 
    RowBox[{
     RowBox[{"(", "2.24", ")"}], " ", 
     RowBox[{"directly", ".", " ", "This"}], " ", "can", " ", "be", " ", 
     "achieved", " ", "by", " ", 
     RowBox[{"defining", " ", "\\", "dot"}], 
     RowBox[{"{", "v", "}"}]}], ",", 
    RowBox[{
     RowBox[{"\\", "dot"}], 
     RowBox[{"{", "y", "}"}]}], ",", 
    RowBox[{
     RowBox[{"\\", "dot"}], 
     RowBox[{"{", "z", "}"}], " ", "directly", " ", "in", " ", "terms", " ", 
     "of", " ", "v"}], ",", "y", ",", "x", ",", 
    RowBox[{
     RowBox[{"z", " ", "using", " ", 
      RowBox[{"(", "2.13", ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", "2.15", ")"}], "."}]}]}], " ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dv1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "m"}], "-", 
        RowBox[{"y1", "*", "v1"}], "-", 
        RowBox[{"2", "x", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"v1", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "x", "*", "z1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dv2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "m"}], "-", 
        RowBox[{"y2", "*", "v2"}], "-", 
        RowBox[{"2", "x", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"v2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "x", "*", "z2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"v1", "^", "2"}]}], ")"}], 
      RowBox[{"x", "/", "z1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"v2", "^", "2"}]}], ")"}], 
      RowBox[{"x", "/", "z2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dz1", "=", 
     RowBox[{
      RowBox[{"z1", "/", "x"}], "+", "v1", "-", 
      RowBox[{"y1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "x"}], ")"}]}], "-", 
      RowBox[{"m", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "/", "z1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dz2", "=", 
     RowBox[{
      RowBox[{"z2", "/", "x"}], "+", "v2", "-", 
      RowBox[{"y2", "/", 
       RowBox[{"(", 
        RowBox[{"2", "x"}], ")"}]}], "-", 
      RowBox[{"m", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "/", "z2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diffV", "=", 
     RowBox[{"v1", "-", "v2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diffY", "=", 
     RowBox[{"y2", "-", "y1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diffZ", "=", 
     RowBox[{"z1", "-", "z2"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "x", "*", "z1", 
        RowBox[{"(", 
         RowBox[{"dv1", "-", "dv2"}], ")"}]}], "+", 
       RowBox[{"2", "x", "*", "diffZ", "*", "dv2"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", 
          RowBox[{"2", "x", 
           RowBox[{"(", 
            RowBox[{"v1", "+", "v2"}], ")"}]}]}], ")"}], "diffV"}], "-", 
       RowBox[{"diffY", "*", "v2"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"dy2", "-", "dy1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "1"}], ")"}], "x", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v1", "+", "v2"}], ")"}], 
           RowBox[{"diffV", "/", "z1"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"v2", "^", "2"}]}], ")"}], 
           RowBox[{"diffZ", "/", 
            RowBox[{"(", 
             RowBox[{"z1", "*", "z2"}], ")"}]}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dz1", "-", "dz2"}], ")"}], "/", "x"}], "-", 
       RowBox[{"diffZ", "/", 
        RowBox[{"x", "^", "2"}]}], "-", 
       RowBox[{"diffV", "/", "x"}], "-", 
       RowBox[{"diffY", "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"x", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"m", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], 
        RowBox[{"diffZ", "/", 
         RowBox[{"(", 
          RowBox[{"x", "*", "z1", "*", "z2"}], ")"}]}]}]}]}], 
     "\[IndentingNewLine]", "}"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{4.002736193602857*^9, 4.0027362065850573`*^9}, {
  4.002736256291459*^9, 4.002736262667157*^9}, {4.002736420510851*^9, 
  4.002736472054191*^9}, {4.002736661949541*^9, 4.002736955368114*^9}, {
  4.00273698798166*^9, 4.002737079580635*^9}, {4.0027939845662327`*^9, 
  4.002794004756823*^9}, {4.002820421974153*^9, 4.002820458332519*^9}, {
  4.002933977993959*^9, 
  4.002933983959195*^9}},ExpressionUUID->"c14f26c2-887b-4400-82db-\
b0ecfd394397"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{4.00273692956839*^9, 4.002736956133819*^9}, 
   4.002736990074711*^9, 4.002737048994137*^9, 4.0027939966959677`*^9, 
   4.002826742491407*^9, 4.00293367602308*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"377af285-7899-451a-9153-a44a1f3a7972"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Next"}], ",", " ", 
    RowBox[{"obtain", " ", "the", " ", "coefficients", " ", "of", " ", 
     RowBox[{"x", "^", "2"}], " ", "and", " ", 
     RowBox[{"x", "^", "3"}], " ", "in", " ", "the", " ", "expansions", " ", 
     "of", " ", "V", " ", "and", " ", "Y", " ", 
     RowBox[{"respectively", ".", " ", "To"}], " ", "do", " ", "this"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "expand", " ", "v", " ", "and", " ", "y", " ", "for", " ", "a", " ", 
      "single", " ", "profile", " ", "one", " ", "order", " ", "further"}], ";",
      " ", 
     RowBox[{
     "taking", " ", "differences", " ", "will", " ", "yield", " ", "the", " ",
       "result"}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vTaylor", "=", 
     RowBox[{
      RowBox[{"m", "/", "\[Kappa]"}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "/", 
           RowBox[{"\[Kappa]", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "\[Kappa]"}], ")"}]}], "*", "x"}], "+", 
      RowBox[{"vCoeff2", "*", 
       RowBox[{"x", "^", "2"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"From", " ", 
     RowBox[{"(", "2.14", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yTaylor", "=", 
     RowBox[{
      RowBox[{"2", "\[Kappa]"}], "+", 
      RowBox[{"yCoeff2", "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{"yCoeff3", "*", 
       RowBox[{"x", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zTaylor", "=", 
     RowBox[{"\[Kappa]", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f2", "+", 
          RowBox[{"2", 
           RowBox[{"m", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "\[Kappa]"}], ")"}]}], "*", "x"}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"as", " ", "checked", " ", "above"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Plug", " ", "these", " ", "into", " ", "the", " ", "denominator"}], "-", 
      RowBox[{"cleared", " ", "version", " ", "of", " ", "equation", " ", 
       RowBox[{"(", "2.13", ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"take", " ", "LHS"}], "-", 
      RowBox[{"RHS", " ", 
       RowBox[{"(", 
        RowBox[{"which", " ", "should", " ", "be", " ", "0"}], ")"}]}]}], ",",
      " ", 
     RowBox[{
      RowBox[{
      "and", " ", "then", " ", "extract", " ", "the", " ", "coeff", " ", "of",
        " ", 
       RowBox[{"x", "^", "2."}], " ", "Do", " ", "the", " ", "same", " ", 
       "for", " ", "the", " ", "denominator"}], "-", 
      RowBox[{"cleared", " ", "version", " ", "of", " ", "equation", " ", 
       RowBox[{"(", "2.14", ")"}]}]}], ",", " ", 
     RowBox[{"extracting", " ", "the", " ", 
      RowBox[{"coeff", "'"}], "s", " ", "of", " ", "x", " ", "and", " ", 
      RowBox[{"x", "^", "2."}], " ", "This", " ", "will", " ", "give", " ", 
      "us", " ", "3", " ", 
      RowBox[{"equations", ".", " ", "Solving"}], " ", "them", " ", "gives", " ",
       "vCoeff2"}], ",", " ", "yCoeff2", ",", " ", 
     RowBox[{"and", " ", 
      RowBox[{"yCoeff3", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equationV2", "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "x", "*", "zTaylor", "*", 
          RowBox[{"D", "[", 
           RowBox[{"vTaylor", ",", "x"}], "]"}]}], "-", 
         RowBox[{"2", "m"}], "+", 
         RowBox[{"yTaylor", "*", "vTaylor"}], "+", 
         RowBox[{"2", "x", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"vTaylor", "^", "2"}]}], ")"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}], "==", "0"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equationY2", "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"zTaylor", "*", 
          RowBox[{"D", "[", 
           RowBox[{"yTaylor", ",", "x"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"vTaylor", "^", "2"}]}], ")"}], "x"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equationY3", "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"zTaylor", "*", 
          RowBox[{"D", "[", 
           RowBox[{"yTaylor", ",", "x"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"vTaylor", "^", "2"}]}], ")"}], "x"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}], "==", "0"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{4.002737101140234*^9, 4.002737122940628*^9}, {
  4.002737199444539*^9, 4.002737711244364*^9}, {4.002794007925495*^9, 
  4.002794112956435*^9}, {4.0028204658065357`*^9, 4.002820467998911*^9}, {
  4.002933987583343*^9, 
  4.002933994163499*^9}},ExpressionUUID->"d69e5ea6-ff54-4141-9d69-\
4759e405fdec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefficientRules", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"equationV2", ",", "equationY2", ",", "equationY3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"vCoeff2", ",", "yCoeff2", ",", "yCoeff3"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.002737712921514*^9, 4.002737726291806*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"4da134f2-e6d9-46bf-8f87-ab711fd8e9c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"vCoeff2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "f2"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"f2", " ", 
        SuperscriptBox["\[Kappa]", "2"]}], "+", 
       RowBox[{"3", " ", "m", " ", 
        SuperscriptBox["\[Kappa]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Kappa]", "2"]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Kappa]", "5"]}]]}]}], ",", 
   RowBox[{"yCoeff2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Kappa]", "3"]}]]}]}], ",", 
   RowBox[{"yCoeff3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f2", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"f2", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Kappa]", "5"]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{4.002737726880171*^9, 4.002794130280843*^9, 
  4.0028267464312468`*^9, 4.0029336772704067`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"a42d28f0-37dd-4248-b45e-306f2f2ac9a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "can", " ", "now", " ", "manually", " ", "take", " ", 
    "differences", " ", "for", " ", "two", " ", 
    RowBox[{"solutions", ".", " ", "For"}], " ", "instance"}], ",", " ", 
   RowBox[{
    RowBox[{"the", " ", "coeff", " ", "of", " ", 
     RowBox[{"x", "^", "2"}], " ", "in", " ", "V"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"v_", "1"}], " ", "-", " ", 
     RowBox[{
     "v_", "2", " ", "is", " ", "obtained", " ", "by", " ", "subtracting", " ",
       "two", " ", 
      RowBox[{"vCoeff2", "'"}], "s", " ", "from", " ", "each", " ", 
      "other"}]}]}], ",", " ", 
   RowBox[{"noting", " ", 
    RowBox[{"that", " ", "'"}], 
    RowBox[{"f2", "'"}], " ", "depends", " ", "on", " ", "the", " ", 
    "solution", " ", "and", " ", "their", " ", "difference", " ", "is", " ", 
    RowBox[{"F", ".", " ", "This"}], " ", "coefficient", " ", "is", " ", 
    "computed", " ", "to", " ", "be", " ", 
    RowBox[{"\[Alpha]F", "/", "12"}], 
    RowBox[{"\[Kappa]", "^", "3"}]}], ",", " ", 
   RowBox[{
   "which", " ", "agrees", " ", "with", " ", "the", " ", "proof", " ", "of", " ",
     "Lemma", " ", 
    RowBox[{"2.4", ".", " ", "Similarly"}]}], ",", " ", 
   RowBox[{"the", " ", "coefficient", " ", "of", " ", 
    RowBox[{"x", "^", "2"}], " ", "in", " ", "Y", " ", "is", " ", "zero"}], ",",
    " ", 
   RowBox[{"and", " ", "the", " ", "coefficient", " ", "of", " ", 
    RowBox[{"x", "^", "3"}], " ", "is", " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", "1"}], ")"}], 
    RowBox[{"\[Alpha]F", "/", "6"}], 
    RowBox[{"\[Kappa]", "^", "3"}], " ", "which", " ", "also", " ", "agrees", 
    " ", "with", " ", "the", " ", 
    RowBox[{"paper", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.002738113531443*^9, 4.002738242016053*^9}, {
  4.002794137811324*^9, 4.002794144018566*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"1ed08020-4323-4b6a-8b5f-4f8a6d34dd62"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.1 checks (proof of Lemma 3.2)", "Section",
 CellChangeTimes->{{4.002738276338196*^9, 4.0027382774581137`*^9}, {
  4.0027484574834223`*^9, 4.002748457595777*^9}, {4.0027942008746147`*^9, 
  4.002794203018487*^9}, {4.002933678546379*^9, 
  4.002933679814041*^9}},ExpressionUUID->"ea94fb12-aa73-4d2d-b77d-\
8c83c953c97c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "the", " ", "new", " ", "quantities", " ", "from", " ", 
     "equation", " ", 
     RowBox[{"(", "3.7", ")"}]}], ",", " ", 
    RowBox[{
    "as", " ", "well", " ", "as", " ", "the", " ", "quantities", " ", "in", " ",
      "the", " ", "proof", " ", "of", " ", "Lemma", " ", 
     RowBox[{"3.2", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "also", " ", "redefine", " ", "y", " ", "from", " ", "Section",
      " ", "2.3", " ", "by", " ", "substituting", " ", "m"}], "=", 
    RowBox[{
    "2.", " ", "The", " ", "other", " ", "variables", " ", "defined", " ", 
     "in", " ", "Section", " ", "2.3", " ", 
     RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "be", " ", 
     "redefined", " ", "since", " ", "they", " ", 
     RowBox[{"weren", "'"}], "t", " ", "in", " ", "terms", " ", "of", " ", 
     RowBox[{"m", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"odeRules4", "=", 
     RowBox[{"odeRules", "/.", 
      RowBox[{"m", "->", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"y4", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{"y", "[", "s", "]"}], "/.", 
      RowBox[{"m", "->", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{"z", "[", "s", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x", "[", "s", "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "s", "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], "[", "s", "]"}], "/", "Q"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"v", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]", "[", "s", "]"}], "=", 
     RowBox[{"4", "-", 
      RowBox[{"x", "[", "s", "]"}], "+", 
      RowBox[{
       RowBox[{"x", "[", "s", "]"}], 
       RowBox[{
        RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"v", "[", "s", "]"}], 
       RowBox[{"y4", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "s", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{"\[Xi]", "[", "s", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", "s", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "s", "]"}], 
       RowBox[{"Z", "[", "s", "]"}]}], "-", "2"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.002739644820949*^9, 4.002739659083116*^9}, 
   4.002743369182847*^9, {4.0027434264931583`*^9, 4.002743517380787*^9}, {
   4.0027435529768248`*^9, 4.002743574189191*^9}, {4.0027436919911633`*^9, 
   4.002743848135048*^9}, {4.002746588051539*^9, 4.002746618111703*^9}, {
   4.002746974912558*^9, 4.002747004849587*^9}, {4.002794176555057*^9, 
   4.00279417720253*^9}, {4.0027942097137337`*^9, 4.002794216178479*^9}, {
   4.002820507008553*^9, 4.0028205080427217`*^9}, {4.002820549985385*^9, 
   4.00282055096242*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"fe6ef501-d7cb-40b5-8f34-d9cc1472eaa2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "Check"}], " ", "identities", " ", "for", " ", 
     RowBox[{"au", "'"}]}], ",", " ", 
    RowBox[{"a\[Xi]", "'"}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"e", "^", "f"}], " ", "\[Xi]"}], ")"}], "'"}]}], " ", "***)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "s", "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"u", "[", "s", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"u", "[", "s", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"v", "[", "s", "]"}]}], "-", 
          RowBox[{"y4", "[", "s", "]"}]}], ")"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"x", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "s", "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Xi]", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"v", "[", "s", "]"}]}], "-", 
          RowBox[{"y4", "[", "s", "]"}]}], ")"}], 
        RowBox[{"\[Xi]", "[", "s", "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "s", "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Z", "[", "s", "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"v", "[", "s", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "s", "]"}], "^", "2"}], 
          RowBox[{"Exp", "[", 
           RowBox[{"f", "[", "s", "]"}], "]"}], 
          RowBox[{"\[Xi]", "[", "s", "]"}]}], ",", "s"}], "]"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "s", "]"}], "^", "2"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"f", "[", "s", "]"}], "]"}], 
        RowBox[{"x", "[", "s", "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}], 
        RowBox[{
         RowBox[{"f", "'"}], "[", "s", "]"}]}]}]}], "\[IndentingNewLine]", 
     "}"}], "//.", "odeRules4"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{4.002743528705276*^9, 4.002743528950266*^9}, {
  4.0027466135254297`*^9, 4.002746760706079*^9}, {4.00279422963447*^9, 
  4.002794284201508*^9}, {4.002820514693947*^9, 4.002820531940804*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"028d35c6-2855-4107-b9c3-2708041bdc08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  4.00274352912976*^9, {4.00274674229867*^9, 4.002746760949675*^9}, 
   4.002746839523278*^9, {4.002746978116027*^9, 4.002747006532772*^9}, 
   4.002794226534429*^9, {4.00279426433152*^9, 4.002794284586974*^9}, 
   4.002826751467424*^9, 4.002933681711378*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"06626eae-15c7-467f-a6ab-3bfa20e74ef0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Check"}], " ", "bolt", " ", "expansion", " ", "of", " ",
     "d", " ", "using", " ", "the", " ", "verified", " ", "expansions", " ", 
    "of", " ", "v", " ", 
    RowBox[{"(", "2.20", ")"}], " ", "and", " ", "y", " ", 
    RowBox[{"(", "2.21", ")"}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vBolt", "=", 
     RowBox[{
      RowBox[{"2", "/", "k"}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", "/", 
           RowBox[{"k", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "k"}], ")"}]}], "*", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yBolt", "=", 
     RowBox[{
      RowBox[{"2", "k"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", "/", 
           RowBox[{"k", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "k"}], ")"}]}], "*", 
       RowBox[{"x", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsilonBolt", "=", 
     RowBox[{"4", "-", "x", "+", 
      RowBox[{"x", "*", 
       RowBox[{"vBolt", "^", "2"}]}], "-", 
      RowBox[{"vBolt", "*", "yBolt"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dBolt", "=", 
     RowBox[{
      RowBox[{"x", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"vBolt", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      "epsilonBolt"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"dBolt", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "-", 
     RowBox[{"x", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "/", 
          RowBox[{"k", "^", "2"}]}]}], ")"}], "^", "2"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0027471016068363`*^9, 4.002747287816044*^9}, {
  4.002794293809105*^9, 4.002794308544764*^9}, {4.002820567863117*^9, 
  4.002820573918775*^9}, {4.002934014376892*^9, 
  4.002934016579259*^9}},ExpressionUUID->"78ca5814-1ca4-43bb-a379-\
3b5684770daf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.0027472821347218`*^9, 4.0027472880100393`*^9}, {
   4.002794306311613*^9, 4.002794310575552*^9}, 4.002826752681765*^9, 
   4.002933682389679*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"bd2ee8fb-600a-4d56-93ad-fe2dcbf7bdfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "Check"}], " ", "the", " ", "identity", " ", "for", " ", 
      RowBox[{"ad", "'"}], " ", "at", " ", "d"}], "=", 
     RowBox[{"0.", " ", "First", " ", "differentiate"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "then", " ", "substitute", " ", "d"}], "=", 
     RowBox[{
     "0", " ", "by", " ", "translating", " ", "it", " ", "into", " ", "an", " ",
       "equality", " ", "for", " ", 
      RowBox[{"f", "'"}], " ", "and", " ", "then", " ", "substituting", " ", 
      "that", " ", "inequality", " ", "into", " ", "the", " ", "expression", " ",
       "of", " ", 
      RowBox[{
       RowBox[{"ad", "'"}], "."}]}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"adPrime", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", "s", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"d", "[", "s", "]"}], ",", "s"}], "]"}]}], "//.", 
      "odeRules4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"adTarget", "=", 
     RowBox[{
      RowBox[{"x", "[", "s", "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"v", "[", "s", "]"}], "^", "2"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "s", "]"}], "+", 
           RowBox[{
            RowBox[{"x", "[", "s", "]"}], 
            RowBox[{"v", "[", "s", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"v", "[", "s", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "s", "]"}], 
         RowBox[{"v", "[", "s", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", 
            RowBox[{
             RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], "-", 
           RowBox[{"3", 
            RowBox[{
             RowBox[{"v", "[", "s", "]"}], "^", "4"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"contactRule", "=", 
     RowBox[{"First", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", "s", "]"}], "==", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "'"}], "[", "s", "]"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"adPrime", "-", "adTarget"}], ")"}], "/.", "contactRule"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{4.00274729687604*^9, 4.0027474934513073`*^9}, {
  4.002794312936866*^9, 4.002794330289356*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"65fdfbfc-5cfd-461f-a4ba-4de0c166a8f7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.0027474626317797`*^9, 4.002747494038748*^9}, 
   4.00279433063912*^9, 4.00282675404445*^9, 4.002933683138163*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"863d81d5-63f1-48d5-b209-daf96c53720b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Check"}], " ", "identity", " ", "for", " ", 
    RowBox[{"aZ", "'"}], " ", "and", " ", "both", " ", "identities", " ", 
    "for", " ", 
    RowBox[{"aF", "'"}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "s", "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Z", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"x", "[", "s", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "-", "1", "-", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "s", "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Z", "[", "s", "]"}], 
        RowBox[{"\[Xi]", "[", "s", "]"}]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "s", "]"}], 
        RowBox[{"Z", "[", "s", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{
            RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], "-", "1"}], ")"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"v", "[", "s", "]"}], 
        RowBox[{"x", "[", "s", "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "s", "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], ",", "s"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"v", "[", "s", "]"}], 
        RowBox[{"x", "[", "s", "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}], 
        RowBox[{"F", "[", "s", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Z", "[", "s", "]"}], 
        RowBox[{"d", "[", "s", "]"}]}]}]}], "\[IndentingNewLine]", "}"}], "//.",
     "odeRules4"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{4.002747502271144*^9, 4.0027475332101917`*^9}, {
  4.00279433324037*^9, 4.002794376160578*^9}, {4.002794470503194*^9, 
  4.002794470791239*^9}, {4.0028205525991583`*^9, 4.00282055358434*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"51f6a41d-9978-421b-8f15-b1877edd5f3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  4.002747533499329*^9, {4.0027943725589113`*^9, 4.00279437648706*^9}, 
   4.0028267549665747`*^9, 4.00293368388992*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"eb649356-512d-46c3-94a5-69d2501e2656"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.2 (connection and curvature)", "Section",
 CellChangeTimes->{{4.002748468421434*^9, 4.002748478146961*^9}, {
  4.002933684537615*^9, 
  4.002933685670089*^9}},ExpressionUUID->"c3b27970-9753-4c72-a1bc-\
d44078e46ad6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", "Our"}], " ", "starting", " ", "point", " ", "is", " ", 
   "the", " ", "connection", " ", "table", " ", "in", " ", "the", " ", 
   "orthonormal", " ", "frame", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"E_", "0"}], ",", 
      RowBox[{"E_", "1"}], ",", 
      RowBox[{"E_", "2"}], ",", 
      RowBox[{"E_", "3"}]}], "}"}], "."}]}], " ", "***)"}]], "Input",
 CellChangeTimes->{{4.00274847947023*^9, 4.002748493826913*^9}, {
  4.002748601158718*^9, 4.002748621585581*^9}, {4.0027945193580427`*^9, 
  4.002794524660969*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"e56da82f-6671-439e-be6c-4a7fa2836409"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "constants", " ", "A"}], ",", "B", ",",
     "C", ",", "D", ",", " ", 
    RowBox[{"using", " ", "variable", " ", "names", " ", "AA"}], ",", " ", 
    "BB", ",", " ", 
    RowBox[{"etc", ".", " ", 
     RowBox[{"(", 
      RowBox[{
      "since", " ", "C", " ", "and", " ", "D", " ", "are", " ", "protected"}],
       ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"geometryRules", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AA", "->", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "s", "]"}], "/", 
         RowBox[{"a", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"BB", "->", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "s", "]"}], "/", 
         RowBox[{"b", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"CC", "->", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"a", "[", "s", "]"}]}], "-", 
         RowBox[{
          RowBox[{"a", "[", "s", "]"}], "/", 
          RowBox[{
           RowBox[{"b", "[", "s", "]"}], "^", "2"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"DD", "->", 
        RowBox[{
         RowBox[{"a", "[", "s", "]"}], "/", 
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e", "=", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroVector", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", "4"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.0027486483680964`*^9, 4.002748677549914*^9}, {
  4.002748764007374*^9, 4.0027487824039183`*^9}, {4.002748817631824*^9, 
  4.002748843296361*^9}, {4.00279453522948*^9, 4.002794535440672*^9}, {
  4.002794584781465*^9, 4.0027945896927834`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"e8fb25cf-a1e1-4f42-8ea5-ebafa511ccd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "define", " ", "the", " ", "connection", " ", 
     RowBox[{"matrix", ".", " ", "Entries"}], " ", "of", " ", "the", " ", 
     "connection", " ", "matrix", " ", "are", " ", "themselves", " ", 
     "vectors", " ", "in", " ", "the", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"E_", "0"}], ",", 
       RowBox[{"E_", "1"}], ",", 
       RowBox[{"E_", "2"}], ",", 
       RowBox[{"E_", "3"}]}], "}"}], " ", 
     RowBox[{"basis", ".", " ", "Note"}], " ", "that", " ", "Wolfram", " ", 
     "uses", " ", "1"}], "-", 
    RowBox[{"indexing", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"connectionE", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "zeroVector", ",", "zeroVector", ",", "zeroVector", ",", 
        "zeroVector"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AA", "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "AA"}], "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"CC", "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "CC"}], "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BB", "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "DD"}], "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "BB"}], "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"DD", "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BB", "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", 
        RowBox[{"DD", "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "DD"}], "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "BB"}], "*", 
         RowBox[{"e", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{4.0027487901621027`*^9, 4.002748808889119*^9}, {
  4.002748845959919*^9, 4.002748915943631*^9}, {4.002794543493939*^9, 
  4.002794547205449*^9}, {4.0027945923893347`*^9, 4.002794597260228*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"270e9279-eb14-45ca-83b3-5921f43402b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Also", " ", "compute", " ", "and", " ", "store", " ", 
     RowBox[{"brackets", " ", "[", 
      RowBox[{"E_i", ",", "E_j"}], "]"}], " ", "using", " ", "the", " ", 
     "torsion"}], "-", 
    RowBox[{
     RowBox[{"freeness", ".", " ", "The"}], " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "j"}], ")"}], "th", " ", "entry", " ", "of", " ", 
     RowBox[{"this", " ", "'"}], 
     RowBox[{"matrix", "'"}], " ", 
     RowBox[{"is", " ", "[", 
      RowBox[{"E_i", ",", "E_j"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bracketsE", "=", 
    RowBox[{"connectionE", "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"connectionE", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{4.0027491025396338`*^9, 4.002749151509273*^9}, {
   4.002794557220995*^9, 4.002794568212913*^9}, {4.0027946674837227`*^9, 
   4.0027946789616537`*^9}, 4.002794864128989*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"35ccc09b-0af0-4275-9ad3-7b1568e1e899"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Calculate"}], " ", "the", " ", "curvature", " ", 
    RowBox[{"tensor", "."}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Using", " ", "our", " ", "convention"}], ",", " ", 
       RowBox[{
        RowBox[{
        "we", " ", "have", " ", "the", " ", "formula", "\[IndentingNewLine]", 
         "Rm_", 
         RowBox[{"{", "ijkl", "}"}]}], " ", "=", " ", 
        RowBox[{"<", 
         RowBox[{"Rm", 
          RowBox[{"(", 
           RowBox[{"E_i", ",", "E_j"}], ")"}], "E_k"}]}]}], ",", 
       RowBox[{
        RowBox[{"E_l", ">"}], " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"E_i", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\\", "Gamma_"}], 
             RowBox[{"{", "jkl", "}"}]}], ")"}]}], " ", "-", " ", 
          RowBox[{"E_j", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\\", "Gamma_"}], 
             RowBox[{"{", "ikl", "}"}]}], ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"\\", "Gamma_"}], 
           RowBox[{
            RowBox[{"{", "jkn", "}"}], "\\", "Gamma_"}], 
           RowBox[{"{", "inl", "}"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"\\", "Gamma_"}], 
           RowBox[{
            RowBox[{"{", "ikn", "}"}], "\\", "Gamma_"}], 
           RowBox[{"{", "jnl", "}"}]}], " ", "-"}], " ", "<", 
         RowBox[{"[", 
          RowBox[{"E_i", ",", "E_j"}], "]"}]}]}], ",", "E_n"}], "]"}], ">", 
     " ", 
     RowBox[{
      RowBox[{"\\", "Gamma_"}], 
      RowBox[{"{", "nkl", "}"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"where", " ", "\\", "Gamma_"}], 
      RowBox[{"{", "ijk", "}"}]}], " ", "=", " ", 
     RowBox[{"<", 
      RowBox[{"\\n", "abla_", 
       RowBox[{"{", "E_i", "}"}], " ", "E_j"}]}]}], ",", " ", 
    RowBox[{"E_k", ">", 
     RowBox[{
      RowBox[{".", "\[IndentingNewLine]", "We"}], " ", "implement", " ", 
      "this", " ", "formula", " ", "below"}]}], ",", " ", 
    RowBox[{
     RowBox[{"noting", " ", "that", " ", "the", " ", "E_i", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\\", "Gamma_"}], 
        RowBox[{"{", "jkl", "}"}]}], ")"}], " ", "terms", " ", "only", " ", 
      "matter", " ", "when", " ", "E_i"}], "=", 
     RowBox[{
      RowBox[{"\\", "del_s"}], " ", "because", " ", 
      RowBox[{"the", " ", "\\", 
       RowBox[{"Gamma", "'"}]}], "s", " ", "are", " ", "functions", " ", "of",
       " ", 
      RowBox[{"s", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.002749028308391*^9, 4.002749031771385*^9}, {
  4.0027494227154016`*^9, 4.002749437868775*^9}, {4.002749639639255*^9, 
  4.002749659763069*^9}, {4.002750084452427*^9, 4.0027502064490137`*^9}, {
  4.002750353183525*^9, 4.002750385291415*^9}, {4.002794608235978*^9, 
  4.002794633732635*^9}, {4.002794867384923*^9, 4.002794869273019*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b53d1466-3b9d-4628-926f-0866cebb7ee4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gammaE", "=", 
   RowBox[{"connectionE", "/.", "geometryRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bracketFunctionsE", "=", 
   RowBox[{"bracketsE", "/.", "geometryRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rmE", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "==", "1"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"gammaE", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k", ",", "l"}], "]"}], "]"}], ",", "s"}], 
          "]"}], ",", "0"}], "]"}], "\[IndentingNewLine]", "-", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "==", "1"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"gammaE", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k", ",", "l"}], "]"}], "]"}], ",", "s"}], 
          "]"}], ",", "0"}], "]"}], "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"gammaE", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k", ",", "n"}], "]"}], "]"}], 
           RowBox[{"gammaE", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "n", ",", "l"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"gammaE", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k", ",", "n"}], "]"}], "]"}], 
           RowBox[{"gammaE", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "n", ",", "l"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"bracketFunctionsE", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j", ",", "n"}], "]"}], "]"}], 
           RowBox[{"gammaE", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "k", ",", "l"}], "]"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0027490829811087`*^9, 4.0027490901259108`*^9}, {
   4.002749259521743*^9, 4.002749378685048*^9}, {4.002749449521633*^9, 
   4.0027494802343197`*^9}, 4.002750232585472*^9, {4.0027502926778593`*^9, 
   4.002750300732272*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b4739c9f-03d1-4290-ad04-6090d4469370"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Note", " ", "that", " ", 
     RowBox[{"rmE", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"j", "+", "1"}], ",", 
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "]"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Rm_", 
       RowBox[{"{", "ijkl", "}"}], " ", "due", " ", "to", " ", "1"}], "-", 
      RowBox[{
       RowBox[{"indexing", ".", " ", "Here"}], " ", "is", " ", "Rm_", 
       RowBox[{"{", "0110", "}"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"a", "''"}]}], "/", "a"}], " ", "as", " ", "a", " ", "sanity",
       " ", 
      RowBox[{"check", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"rmE", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0027503378025312`*^9, 4.002750339127673*^9}, {
  4.0027503764099903`*^9, 4.0027504004532547`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"1f484468-0fd7-40d7-8032-7d844695ecd2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "s", "]"}], 
   RowBox[{"a", "[", "s", "]"}]]}]], "Output",
 CellChangeTimes->{{4.002750379295445*^9, 4.002750402192388*^9}, 
   4.00279487874312*^9, 4.0028267659332743`*^9, 4.002933691150292*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"85d51bfb-dfbf-44b4-ba6e-d8c3d9570377"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Assign", " ", "names", " ", "to", " ", "the", " ", "coefficients", " ", 
    "of", " ", "the", " ", "curvature", " ", 
    RowBox[{"tensor", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"curvatureRules", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K1", "->", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"a", "''"}], "[", "s", "]"}]}], "/", 
        RowBox[{"a", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"K2", "->", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"b", "''"}], "[", "s", "]"}]}], "/", 
        RowBox[{"b", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"H12", "->", 
       RowBox[{
        RowBox[{"DD", "^", "2"}], "-", 
        RowBox[{"AA", "*", "BB"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"H23", "->", 
       RowBox[{
        RowBox[{"4", "/", 
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}]}], "-", 
        RowBox[{"3", 
         RowBox[{"DD", "^", "2"}]}], "-", 
        RowBox[{"BB", "^", "2"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"M2", "->", 
       RowBox[{"DD", "*", 
        RowBox[{"(", 
         RowBox[{"AA", "-", "BB"}], ")"}]}]}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{4.002750407005105*^9, 4.0027504852885933`*^9}, {
  4.0027949035360117`*^9, 4.0027949231044207`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"e2754bd8-86bc-4433-a6f8-940838d946df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "We"}], " ", "check", " ", "the", " ", "claimed", " ", 
    "calculation", " ", "of", " ", "the", " ", "curvature", " ", 
    RowBox[{"tensor", "."}]}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "To", " ", "compare", " ", "all", " ", "components", " ", "compactly"}], ",",
     " ", 
    RowBox[{"arrange", " ", "Rm_", 
     RowBox[{"{", "ijkl", "}"}], " ", "into", " ", "a", " ", "6", "x6", " ", 
     "array", " ", "indexed", " ", "by", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"01", ",", "02", ",", "03", ",", "12", ",", "13", ",", "23"}], 
       ")"}], ".", " ", "The"}], " ", "other", " ", "curvature", " ", 
     "components", " ", "follow", " ", "by", " ", 
     RowBox[{"symmetry", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pairs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmPairsE", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rmE", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"pairs", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "is", " ", "what", " ", "section", " ", "3.2", " ", 
     RowBox[{"claims", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expectedPairsE", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "K1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "M2"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "K2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "M2"}], ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "K2"}], ",", "M2", ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "M2", ",", 
         RowBox[{"-", "H12"}], ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "M2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "H12"}], ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M2"}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", "H23"}]}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Check", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"rmPairsE", "-", "expectedPairsE"}], ")"}], "/.", 
      "curvatureRules"}], "/.", "geometryRules"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002750488728977*^9, 4.002750609655437*^9}, {
  4.00275071207401*^9, 4.0027507203459167`*^9}, {4.002750773654215*^9, 
  4.002750786971385*^9}, {4.002794928734887*^9, 4.002794995823176*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"908d77d6-9a97-467e-b844-815d6b873c3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{4.002794996826372*^9, 4.002826768431827*^9, 
  4.0029336925863867`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"147f2115-544b-456f-832a-a03a7e491467"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Define"}], " ", "Ricci", " ", "and", " ", "scalar", " ",
     "curvatures"}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ricciE", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"rmE", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "i", ",", "j", ",", "n"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scalarE", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Tr", "[", "RicciE", "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.0027509707327538`*^9, 4.002750981345129*^9}, {
  4.002751021040224*^9, 4.002751076456554*^9}, {4.002795005055019*^9, 
  4.002795011478382*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"26541a5c-5215-4860-8c11-284339d670ca"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", "Finally"}], ",", " ", 
   RowBox[{
   "verify", " ", "the", " ", "formulas", " ", "for", " ", "the", " ", 
    "curvature", " ", "components", " ", "in", " ", "terms", " ", "of", " ", 
    "x"}], ",", "v", ",", "z", ",", "Z"}], " ", "***)"}]], "Input",
 CellChangeTimes->{{4.002751101101379*^9, 4.002751120044142*^9}, {
  4.002795015917488*^9, 4.00279502028607*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"0be0b011-0a67-4ef3-ae6d-4c6f9755324b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", "K1"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "s", "]"}], "+", 
           RowBox[{
            RowBox[{"x", "[", "s", "]"}], 
            RowBox[{"v", "[", "s", "]"}]}]}], ")"}], 
         RowBox[{"Z", "[", "s", "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"x", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", "K2"}], "+", "4", "-", 
        RowBox[{"2", 
         RowBox[{"x", "[", "s", "]"}]}], "-", 
        RowBox[{
         RowBox[{"v", "[", "s", "]"}], 
         RowBox[{"z", "[", "s", "]"}]}], "-", 
        RowBox[{
         RowBox[{"v", "[", "s", "]"}], 
         RowBox[{"x", "[", "s", "]"}], 
         RowBox[{"Z", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", "H12"}], "-", 
        RowBox[{"x", "[", "s", "]"}], "+", 
        RowBox[{
         RowBox[{"v", "[", "s", "]"}], 
         RowBox[{"z", "[", "s", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "s", "]"}], 
         RowBox[{
          RowBox[{"v", "[", "s", "]"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", "H23"}], "-", "4", "+", 
        RowBox[{"3", 
         RowBox[{"x", "[", "s", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "s", "]"}], 
         RowBox[{
          RowBox[{"v", "[", "s", "]"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", "M2"}], "-", 
        RowBox[{"z", "[", "s", "]"}]}]}], "\[IndentingNewLine]", "}"}], "/.", 
     "curvatureRules"}], "/.", "odeRules4"}], "/.", "geometryRules"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{4.0027511472566767`*^9, 4.00275122498317*^9}, {
  4.002751261500649*^9, 4.0027512651582317`*^9}, {4.002751315097352*^9, 
  4.00275138162702*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"bb456425-ace9-470c-9fa5-f27116be8204"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{4.002751147832906*^9, 4.0027511730152807`*^9}, {
   4.002751219550754*^9, 4.002751225199424*^9}, {4.0027512627321243`*^9, 
   4.002751265373845*^9}, {4.002751317336512*^9, 4.0027513821314898`*^9}, 
   4.002795022281487*^9, 4.002826774944441*^9, 4.002933696017848*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"466a8cd6-0da5-488d-aad1-a1074e1c47fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 6 checks: calculation of G_j, K_j, C_j", "Section",
 CellChangeTimes->{{4.00275190594851*^9, 4.002751907544517*^9}, {
  4.002795133262423*^9, 4.002795173707757*^9}, {4.002933696911656*^9, 
  4.002933697570191*^9}},ExpressionUUID->"6e1a2492-b0e5-42e1-b763-\
f56abd65fa1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "Our"}], " ", "starting", " ", "point", " ", "is", " ",
      "the", " ", "connection", " ", "table", " ", "Hopf"}], "-", 
    RowBox[{"invariant", " ", "frame", " ", 
     RowBox[{"(", 
      RowBox[{"\\", 
       RowBox[{"vartheta", "^", "i"}]}], ")"}]}]}], " ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"connectionF", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "zeroVector", ",", "zeroVector", ",", "zeroVector", ",", 
         "zeroVector"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AA", "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "AA"}], "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "DD"}], "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"DD", "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"BB", "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "DD"}], "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "BB"}], "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"DD", "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"BB", "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"DD", "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "DD"}], "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "BB"}], "*", 
          RowBox[{"e", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]",
       "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "Define"}], " ", "the", " ", "symmetric", " ", 
      "product", " ", "of", " ", "two", " ", "one"}], "-", 
     RowBox[{"forms", "."}]}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sym", "[", 
      RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "u", ",", "v"}], "]"}], "+", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "v", ",", "u"}], "]"}]}], ")"}], "/", "2"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "The"}], " ", "next", " ", "function", " ", "will", " ",
      "be", " ", "used", " ", "as", " ", 
     RowBox[{"follows", ":"}]}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Fix", " ", "a", " ", "direction", " ", "F_i", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"dual", " ", 
         RowBox[{"to", " ", "\\", 
          RowBox[{"vartheta", "^", "i"}]}]}], ")"}], ".", " ", "Let"}], " ", 
      "gamma", " ", "be", " ", 
      RowBox[{"connectionF", "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "so", " ", "that", " ", "gamma", " ", "is", " ", "a", " ", "matrix", " ",
        "with", " ", "gamma_", 
       RowBox[{"{", "jl", "}"}]}], "=", 
      RowBox[{"<", 
       RowBox[{"\\n", "abla_", 
        RowBox[{"{", "F_i", "}"}], " ", "F_j"}]}]}], ",", " ", 
     RowBox[{"F_l", ">", "."}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Let", " ", "h", " ", "be", " ", "a", " ", "symmetric", " ", "2"}], "-",
       "tensor"}], ",", " ", 
     RowBox[{
     "represented", " ", "as", " ", "a", " ", "matrix", " ", "in", " ", "the",
       " ", "frame", " ", 
      RowBox[{
       RowBox[{"(", "F_i", ")"}], "."}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Let", " ", "dh", " ", "be", " ", "the", " ", "contain", " ", "the", " ",
       "component", " ", "derivatives", " ", "of", " ", "h", " ", "with", " ",
       "respect", " ", "to", " ", "F_i"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", 
        RowBox[{"(", "dh", ")"}]}], "_", 
       RowBox[{"{", "jk", "}"}]}], " ", "=", " ", 
      RowBox[{"F_i", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h_", 
          RowBox[{"{", "jk", "}"}]}], ")"}], "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Then", " ", "covD2", 
     RowBox[{"(", 
      RowBox[{"gamma", ",", "h", ",", "dh"}], ")"}], " ", "is", " ", "the", " ",
      "matrix", " ", "\\n", "abla_", 
     RowBox[{"{", "F_i", "}"}], " ", 
     RowBox[{"h", "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.002751988776236*^9, 4.002752130232432*^9}, {
  4.002752162582849*^9, 4.00275216353651*^9}, {4.0027522155610447`*^9, 
  4.002752383663823*^9}, {4.002752441812953*^9, 4.002752509529854*^9}, {
  4.002795192380239*^9, 4.0027952127150803`*^9}, {4.002795516434821*^9, 
  4.002795664818735*^9}, {4.002795707427837*^9, 4.0027957414919453`*^9}, {
  4.002795886547879*^9, 4.002795898246245*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ca3c8a6f-2533-4342-855c-89f6e9fea916"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"covD2", "[", 
    RowBox[{"gamma_", ",", "h_", ",", "dh_"}], "]"}], ":=", 
   RowBox[{"dh", "-", 
    RowBox[{"gamma", " ", ".", " ", "h"}], " ", "-", " ", 
    RowBox[{"h", " ", ".", " ", 
     RowBox[{"Transpose", "[", "gamma", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.002752513453088*^9, 4.00275252731738*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"2584b736-c89e-4ca7-8499-e7dc2c11e7a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Check", " ", "that", " ", "it", " ", "gives", " ", "\\n", "abla_", 
      RowBox[{"{", "F_i", "}"}], " ", "g"}], " ", "=", " ", 
     RowBox[{"0", " ", "for", " ", "all", " ", 
      RowBox[{"i", ".", " ", "The"}], " ", "tensor", " ", "g", " ", "is", " ",
       "the", " ", "identity", " ", "matrix", " ", "in", " ", "the", " ", 
      "frame", " ", 
      RowBox[{"(", "F_i", ")"}]}]}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "component", " ", "derivatives", " ", "with", " ",
      "respect", " ", "to", " ", "F_i", " ", "are", " ", 
     RowBox[{"constant", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"zeroMatrix", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"covD2", "[", 
        RowBox[{
         RowBox[{"connectionF", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", "zeroMatrix"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], "]"}], "===", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{4.002752531128677*^9, 4.0027526593013906`*^9}, {
  4.0027956783624907`*^9, 4.002795703290196*^9}, {4.002795746347416*^9, 
  4.002795765186594*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"d84f6131-fdb0-473a-bd97-b3e5d99c4c27"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.002752660056981*^9, 4.0027957691252117`*^9, 
  4.0028267794970293`*^9, 4.002933700780455*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"0c47c724-14f5-45df-93bf-26072bb091e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Also", " ", "check", " ", "the", " ", "basic", " ", "identity", " ", 
     "\\n", "abla_", 
     RowBox[{"{", 
      RowBox[{"F_", "1"}], "}"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\\", 
        RowBox[{"vartheta", "^", "0"}]}], ")"}], "^", "2"}]}], " ", "=", " ", 
    
    RowBox[{"2", 
     RowBox[{"A", " ", "\\", 
      RowBox[{"vartheta", "^", "0"}], " ", "\\", "odot", " ", "\\", 
      RowBox[{"vartheta", "^", "1"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"covD2", "[", 
      RowBox[{
       RowBox[{"connectionF", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"e", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "zeroMatrix"}], "]"}],
      "\[IndentingNewLine]", "-", 
     RowBox[{"2", "*", "AA", "*", 
      RowBox[{"sym", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}], "===", "zeroMatrix"}]}]], "Input",
 CellChangeTimes->{{4.002752668276128*^9, 4.002752745277918*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"b437b34a-9911-46b4-a6b3-294ac266bf55"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.002752814527557*^9, 4.0027957840857697`*^9, 
  4.0028267804205627`*^9, 4.0029337017030487`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"9e207496-dddb-4720-a24b-7d4298b7fd88"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "Now"}], " ", "encode", " ", "the", " ", "U"}], ",", 
    "V", ",", 
    RowBox[{"W", " ", 
     RowBox[{"tensors", "."}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "fix", " ", "a", " ", "spherical", " ", "harmonic", " ", "Y", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "treat", " ", "it", " ", "as", " ", "an", " ", "arbitrary", " ", 
        "literal"}], ";", " ", 
       RowBox[{
       "no", " ", "need", " ", "to", " ", "actually", " ", "define", " ", 
        "it"}]}], ")"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Global", " ", "constant"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ck", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", "/", 
       RowBox[{"(", 
        RowBox[{"2", "Pi"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "horizontal", " ", "metric", " ", "is", " ", "g_H"}],
      " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\\", 
         RowBox[{"vartheta", "^", "2"}]}], ")"}], "^", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\\", 
         RowBox[{"vartheta", "^", "3"}]}], ")"}], "^", "2."}]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"horizontalMetric", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "alpha2", " ", "and", " ", "alpha3", " ", "are", " ", "the", " ", 
      "components", " ", 
      RowBox[{"of", " ", "\\", 
       RowBox[{"alpha_E", "[", "Y", "]"}]}]}], ",", " ", 
     RowBox[{
     "which", " ", "also", " ", "determine", " ", "the", " ", "components", " ", 
      RowBox[{"of", " ", "\\", 
       RowBox[{"alpha_B", "[", "Y", "]"}]}], " ", "by", " ", "the", " ", 
      "Hodge", " ", 
      RowBox[{"star", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alphaE", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "alpha2", ",", "alpha3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alphaB", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "alpha3"}], ",", "alpha2"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "t22", " ", "and", " ", "t23", " ", "are", " ", "the", " ", "components",
       " ", "of", " ", 
      RowBox[{"T_E", "[", "Y", "]"}]}], ",", " ", 
     RowBox[{
     "which", " ", "also", " ", "determine", " ", "the", " ", "components", " ",
       "of", " ", 
      RowBox[{"T_B", "[", "Y", "]"}], " ", "as", " ", "can", " ", "be", " ", 
      "directly", " ", "checked", " ", "from", " ", "the", " ", 
      "definitions"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tensorE", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "t22", ",", "t23"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "t23", ",", 
         RowBox[{"-", "t22"}]}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tensorB", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "t23"}], ",", "t22"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "t22", ",", "t23"}], "}"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "the", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U1", "=", 
     RowBox[{"ck", "*", "Y", "*", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"e", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U2", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "ck", "*", "Y", "*", 
      RowBox[{"sym", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U3", "=", 
     RowBox[{"ck", "*", "Y", "*", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"e", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4", "=", 
     RowBox[{"ck", "*", "Y", "*", 
      RowBox[{"horizontalMetric", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V1", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "ck", "*", 
      RowBox[{"sym", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "alphaE"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V2", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "ck", "*", 
      RowBox[{"sym", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "alphaB"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V3", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "ck", "*", 
      RowBox[{"sym", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "alphaE"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V4", "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "ck", "*", 
      RowBox[{"sym", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "alphaB"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W1", "=", 
     RowBox[{"ck", "*", "tensorE"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W2", "=", 
     RowBox[{"ck", "*", "tensorB"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"basis6", "=", 
     RowBox[{"{", 
      RowBox[{
      "U1", ",", "U2", ",", "U3", ",", "U4", ",", "V1", ",", "V2", ",", "V3", 
       ",", "V4", ",", "W1", ",", "W2"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.002796024740052*^9, 4.002796087150737*^9}, {
  4.00279619087782*^9, 4.0027961922610693`*^9}, {4.0027962653106117`*^9, 
  4.0027962664398813`*^9}, {4.002808573271613*^9, 4.0028085739585114`*^9}, {
  4.002808604871233*^9, 4.002808607319303*^9}, {4.002808737504406*^9, 
  4.0028087423332367`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"57ea83f8-04b8-4f3c-babb-4d30c66a3f02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Now"}], ",", " ", 
    RowBox[{"check", " ", "the", " ", "curvature", " ", "action"}], ",", " ", 
    
    RowBox[{
    "and", " ", "hence", " ", "the", " ", "calculation", " ", "of", " ", 
     "the", " ", "matrix", " ", "K_j"}]}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Recall", " ", "that", " ", "in", " ", "an", " ", "orthonormal", " ", 
     "frame"}], ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "curvature", " ", "action", " ", "is", " ", 
      RowBox[{"(", 
       RowBox[{"Rm", 
        RowBox[{"(", "h", ")"}]}], ")"}], "_", 
      RowBox[{"{", "ij", "}"}]}], " ", "=", " ", 
     RowBox[{"Rm_", 
      RowBox[{"{", "nijl", "}"}], " ", "h_", 
      RowBox[{"{", "nl", "}"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"curvatureAction", "[", "h_", "]"}], ":=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rmE", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "i", ",", "j", ",", "l"}], "]"}], "]"}], 
          RowBox[{"h", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "l"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Check", " ", "claimed", " ", "Rm", " ", "formulas", " ", "on", " ", 
     "these", " ", "tensors", " ", 
     RowBox[{"(", 
      RowBox[{"section", " ", "6.3", ".2"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"curvatureAction", "[", "U1", "]"}], "-", 
         RowBox[{"K1", "*", "U3"}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "K2", "*", "U4"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "U2", "]"}], "+", 
         RowBox[{"K1", "*", "U2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "U3", "]"}], "-", 
         RowBox[{"K1", "*", "U1"}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "H12", "*", "U4"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "U4", "]"}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "K2", "*", "U1"}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "H12", "*", "U3"}], "-", 
         RowBox[{"H23", "*", "U4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "V1", "]"}], "+", 
         RowBox[{"K2", "*", "V1"}], "-", 
         RowBox[{"3", "M2", "*", "V4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "V2", "]"}], "+", 
         RowBox[{"K2", "*", "V2"}], "+", 
         RowBox[{"3", "M2", "*", "V3"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "V3", "]"}], "+", 
         RowBox[{"H12", "*", "V3"}], "+", 
         RowBox[{"3", "M2", "*", "V2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "V4", "]"}], "+", 
         RowBox[{"H12", "*", "V4"}], "-", 
         RowBox[{"3", "M2", "*", "V1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "W1", "]"}], "+", 
         RowBox[{"H23", "*", "W1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"curvatureAction", "[", "W2", "]"}], "+", 
         RowBox[{"H23", "*", "W2"}]}]}], "\[IndentingNewLine]", "}"}], "/.", 
      "curvatureRules"}], "/.", "geometryRules"}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002753187761299*^9, 4.002753263074623*^9}, {
  4.002753307467511*^9, 4.0027533283271*^9}, {4.002753369383068*^9, 
  4.002753410062333*^9}, {4.00275344010159*^9, 4.0027535066976624`*^9}, {
  4.0027536321720533`*^9, 4.0027536344026213`*^9}, {4.002753722502754*^9, 
  4.002753883614506*^9}, {4.002753941231607*^9, 4.002754055193529*^9}, {
  4.0027552061395206`*^9, 4.002755217636056*^9}, {4.002795930740703*^9, 
  4.002796021612804*^9}, {4.002796255621442*^9, 4.002796259869013*^9}, {
  4.002796308405987*^9, 4.0027963939113693`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"7498d816-b7e0-415a-b8ff-2fb71367895b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{4.0027963318142633`*^9, 4.002796350911613*^9}, 
   4.0027963944333677`*^9, 4.002826785236047*^9, 4.002933703428813*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"8ce85447-8a70-4074-a995-336d6b116a6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Next"}], ",", " ", 
    RowBox[{
    "we", " ", "will", " ", "compute", " ", "all", " ", "the", " ", 
     "derivatives", " ", "needed", " ", "to", " ", "calculate", " ", 
     RowBox[{"G_j", "."}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "start", " ", "with", " ", "derivatives", " ", "of", " ", 
     "the", " ", "basis", " ", "tensors", " ", "in", " ", "the", " ", "F1", " ", 
     RowBox[{"direction", ".", " ", "Note"}], " ", "that", " ", "the", " ", 
     "third", " ", "argument", " ", "of", " ", "covD2", " ", "is", " ", 
     "zero", " ", "because", " ", "the", " ", "coefficients", " ", "of", " ", 
     "the", " ", "basis", " ", "tensors", " ", "are", " ", "Hopf"}], "-", 
    RowBox[{"invariant", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1Derivatives", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"covD2", "[", 
         RowBox[{
          RowBox[{"connectionF", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"basis6", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "zeroMatrix"}], "]"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "paper", " ", "shows", " ", "the", " ", "calculations", " ", 
      "of", " ", "\\n", "abla_", 
      RowBox[{"{", 
       RowBox[{"F_", "1"}], "}"}], " ", "on", " ", "U_", "1"}], ",", " ", 
     RowBox[{"V_", "1"}], ",", " ", 
     RowBox[{"W_", "1.", " ", "Check", " ", 
      RowBox[{"those", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"F1Derivatives", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"2", "*", "ck", "*", "AA", "*", "Y", "*", 
        RowBox[{"sym", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1Derivatives", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "-", 
       RowBox[{"AA", "*", "V3"}], "+", 
       RowBox[{"DD", "*", "V2"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1Derivatives", "[", 
        RowBox[{"[", "9", "]"}], "]"}], "+", 
       RowBox[{"2", "DD", "*", "W2"}]}]}], "\[IndentingNewLine]", "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002754776121501*^9, 4.002754776898822*^9}, {
  4.002754929826602*^9, 4.002754965123611*^9}, {4.002755027309696*^9, 
  4.002755125843377*^9}, {4.00275526405217*^9, 4.002755285997685*^9}, {
  4.0027553792181*^9, 4.002755395477396*^9}, {4.002755438259984*^9, 
  4.0027555554859943`*^9}, {4.002755961595106*^9, 4.00275599115487*^9}, {
  4.002796482990259*^9, 4.002796491695153*^9}, {4.0027967808075438`*^9, 
  4.0027968284084997`*^9}, {4.0027969241124372`*^9, 4.002796981928179*^9}, {
  4.002800878472003*^9, 4.00280089168898*^9}, {4.002800976177998*^9, 
  4.0028009835609303`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"5398bf37-819c-4cae-93ac-a4525649ba56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{4.0027554786025763`*^9, 4.002755523309123*^9}, {
   4.002755982067161*^9, 4.002755991859488*^9}, 4.00279678515744*^9, 
   4.0027968291523647`*^9, 4.002801003136426*^9, 4.0028267873116217`*^9, 
   4.0029337044110622`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"5186eb88-bb5c-431c-801c-7f5ef9ccab72"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "covariant", " ", "derivatives", " ", "of", " ",
     "the", " ", "basis", " ", "tensors", " ", "with", " ", "respect", " ", 
    "to", " ", "F_", "2", " ", "and", " ", "F_", "3"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Note", " ", "that", " ", "all", " ", "basis", " ", "tensors"}], ",",
     " ", 
    RowBox[{"when", " ", "written", " ", "as", " ", "a", " ", "matrix", " ", 
     RowBox[{"w", ".", "r", ".", "t", ".", " ", "the"}], " ", 
     RowBox[{"(", "F_i", ")"}], " ", "frame"}], ",", " ", 
    RowBox[{
    "have", " ", "entries", " ", "being", " ", "functions", " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"the", " ", "pullbacks", " ", "of"}], ")"}], " ", "Y"}], ",", 
    " ", 
    RowBox[{"alpha_", "2"}], ",", " ", 
    RowBox[{"alpha_", "3"}], ",", " ", 
    RowBox[{"t_", 
     RowBox[{"{", "22", "}"}]}], ",", " ", 
    RowBox[{"t_", 
     RowBox[{
      RowBox[{"{", "23", "}"}], ".", " ", "To"}], " ", "differentiate", " ", 
     "its", " ", "entries", " ", 
     RowBox[{"(", 
      RowBox[{"and", " ", "hence", " ", "obtain", " ", 
       RowBox[{"the", " ", "'"}], 
       RowBox[{"dh", "'"}], " ", "matrix", " ", "to", " ", "be", " ", "used", 
       " ", "in", " ", "the", " ", "covD2", " ", "functions"}], ")"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"we", " ", "have", " ", 
      RowBox[{"F_", "\\", "mu"}], 
      RowBox[{"(", 
       RowBox[{"h_", 
        RowBox[{"{", "jk", "}"}]}], ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "^", 
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}]}], " ", "\\", "bar"}], 
       RowBox[{"{", "E", "}"}], 
       RowBox[{"_", "\\", "mu"}], 
       RowBox[{"(", 
        RowBox[{"h_", 
         RowBox[{"{", "jk", "}"}]}], ")"}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"b", "^", 
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\\", "bar"}], 
            RowBox[{"{", "E", "}"}], 
            RowBox[{"_", "\\", "mu"}], 
            RowBox[{"(", "Y", ")"}], " ", 
            RowBox[{"dh", "/", "dY"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"\\", "bar"}], 
            RowBox[{"{", "E", "}"}], 
            RowBox[{"_", "\\", "mu"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\\", "alpha_"}], "2"}], ")"}], " ", 
            RowBox[{
             RowBox[{"dh", "/", "d"}], "\\", "alpha_"}], "2"}], " ", "+"}], 
          " ", "..."}], ")"}], ".", " ", "We"}], " ", "implement", " ", 
       "this", " ", "formula", " ", "and", " ", 
       RowBox[{"keep", " ", "\\", "bar"}], 
       RowBox[{"{", "E", "}"}], 
       RowBox[{"_", "\\", "mu"}], 
       RowBox[{"(", "Y", ")"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"\\", "bar"}], 
     RowBox[{"{", "E", "}"}], 
     RowBox[{"_", "\\", "mu"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\\", "alpha_"}], "\\n", "u"}], ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"\\", "bar"}], 
     RowBox[{"{", "E", "}"}], 
     RowBox[{"_", "\\", "mu"}], 
     RowBox[{"(", 
      RowBox[{"t_", 
       RowBox[{"{", 
        RowBox[{"\\n", 
         RowBox[{"u", "\\", "sigma"}]}], "}"}]}], ")"}], " ", "as", " ", 
     RowBox[{"placeholders", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"baseD2", "[", "h_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Yd2", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "Y"}], "]"}]}], "+", 
      RowBox[{"alpha2d2", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "alpha2"}], "]"}]}], "+", 
      RowBox[{"alpha3d2", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "alpha3"}], "]"}]}], "+", 
      RowBox[{"t22d2", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "t22"}], "]"}]}], "+", 
      RowBox[{"t23d2", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "t23"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"baseD3", "[", "h_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Yd3", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "Y"}], "]"}]}], "+", 
      RowBox[{"alpha2d3", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "alpha2"}], "]"}]}], "+", 
      RowBox[{"alpha3d3", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "alpha3"}], "]"}]}], "+", 
      RowBox[{"t22d3", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "t22"}], "]"}]}], "+", 
      RowBox[{"t23d3", "*", 
       RowBox[{"D", "[", 
        RowBox[{"h", ",", "t23"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Then", " ", "obtain", " ", "the", " ", "covariant", " ", "derivatives", " ",
      "of", " ", "the", " ", "basis", " ", "tensors", " ", 
     RowBox[{"w", ".", "r", ".", "t", ".", " ", "F_"}], "2", " ", "and", " ", 
     "F_", "3"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2Derivatives", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"covD2", "[", 
         RowBox[{
          RowBox[{"connectionF", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"basis6", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"baseD2", "[", 
            RowBox[{"basis6", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", 
           RowBox[{"b", "[", "s", "]"}]}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3Derivatives", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"covD2", "[", 
         RowBox[{
          RowBox[{"connectionF", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", 
          RowBox[{"basis6", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"baseD3", "[", 
            RowBox[{"basis6", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", 
           RowBox[{"b", "[", "s", "]"}]}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.002756039457039*^9, 4.002756039758401*^9}, {
   4.002756160618143*^9, 4.00275640417766*^9}, 4.002756693239647*^9, {
   4.002796987184227*^9, 4.002796988503199*^9}, {4.00279738904219*^9, 
   4.0027974551792593`*^9}, {4.00279751653522*^9, 4.002797637760798*^9}, {
   4.0027976924485273`*^9, 4.002797716321109*^9}, {4.002797750984911*^9, 
   4.002797849416753*^9}, {4.002797937219249*^9, 4.002798196370912*^9}, {
   4.002798522391822*^9, 4.002798530413412*^9}, {4.002800985393956*^9, 
   4.0028009886741953`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"176de531-6db2-44ec-b46c-55276b1b539e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Let", "'"}], "s", " ", "check", " ", "our", " ", "claimed", " ",
      "formulas", " ", "for", " ", "\\n", "abla_", 
     RowBox[{"{", 
      RowBox[{"F_", "\\", "mu"}], "}"}], " ", "on", " ", "U_", "1"}], ",", 
    " ", 
    RowBox[{"V_", "1"}], ",", " ", 
    RowBox[{"W_", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nablaBarE2AlphaEHor", "=", 
     RowBox[{
      RowBox[{"alpha2d2", "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "+", 
      RowBox[{"alpha3d2", "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}]}], " ", ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"this", " ", "is", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\\", "bar"}], 
         RowBox[{"{", 
          RowBox[{"\\n", "abla"}], "}"}], "_", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\\", "bar"}], 
            RowBox[{"{", "E", "}"}], "_", "2"}], "}"}], " ", "\\", 
          "alpha_E"}]}], ")"}], "^", "H"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\\", "bar"}], 
         RowBox[{"{", "E", "}"}], "_", 
         RowBox[{"2", " ", "\\", "alpha_"}], "2"}], ")"}], " ", "\\", 
       RowBox[{"vartheta", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\\", "bar"}], 
          RowBox[{"{", "E", "}"}], "_", 
          RowBox[{"2", " ", "\\", "alpha_"}], "3"}], ")"}], " ", "\\", 
        RowBox[{"vartheta", "^", "3"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"at", " ", "the", " ", "point", " ", "p"}], ")"}]}]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nablaBarE3AlphaEHor", "=", 
     RowBox[{
      RowBox[{"alpha2d3", "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "+", 
      RowBox[{"alpha3d3", "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "is", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\\", "bar"}], 
        RowBox[{"{", 
         RowBox[{"\\n", "abla"}], "}"}], "_", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", "3"}], "}"}], " ", "\\", 
         "alpha_E"}]}], ")"}], "^", "H"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nablaBarE2TEHor", "=", 
     RowBox[{
      RowBox[{"t22d2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sym", "[", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"e", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "-", 
         RowBox[{"sym", "[", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", 
           RowBox[{"e", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", "t23d2", "*", 
       RowBox[{"sym", "[", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}]}], " ", ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"this", " ", "is", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\\", "bar"}], 
         RowBox[{"{", 
          RowBox[{"\\n", "abla"}], "}"}], "_", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", "2"}], "}"}], " ", "T_E"}], ")"}], "^",
        "H"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\\", "bar"}], 
         RowBox[{"{", "E", "}"}], "_", "2", " ", "T_", 
         RowBox[{"{", "22", "}"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\\", 
            RowBox[{"vartheta", "^", "2"}]}], ")"}], "^", "2"}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\\", 
            RowBox[{"vartheta", "^", "3"}]}], ")"}], "^", "2"}]}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\\", "bar"}], 
          RowBox[{"{", "E", "}"}], "_", "2", " ", "T_", 
          RowBox[{"{", "23", "}"}]}], ")"}], " ", "\\", 
        RowBox[{"vartheta", "^", "2"}], " ", "\\", "odot", " ", "\\", 
        RowBox[{"vartheta", "^", "3"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nablaBarE3TEHor", "=", 
     RowBox[{
      RowBox[{"t22d3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sym", "[", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"e", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "-", 
         RowBox[{"sym", "[", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", 
           RowBox[{"e", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", "t23d3", "*", 
       RowBox[{"sym", "[", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "is", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\\", "bar"}], 
        RowBox[{"{", 
         RowBox[{"\\n", "abla"}], "}"}], "_", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\\", "bar"}], 
          RowBox[{"{", "E", "}"}], "_", "3"}], "}"}], " ", "T_E"}], ")"}], "^",
       "H"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TE2Hor", "=", 
     RowBox[{
      RowBox[{"t22", "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "+", 
      RowBox[{"t23", "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "is", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T_", 
        RowBox[{"2", "^", "H"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{"T", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\\", "bar"}], 
             RowBox[{"{", "E", "}"}], "_", "2"}], ",", " ", 
            RowBox[{"\\", "cdot"}]}], ")"}], "^", "H"}]}], " ", "=", " ", 
        RowBox[{
         RowBox[{"T_", 
          RowBox[{
           RowBox[{"{", "22", "}"}], " ", "\\", 
           RowBox[{"vartheta", "^", "2"}]}]}], " ", "+", " ", 
         RowBox[{"T_", 
          RowBox[{
           RowBox[{"{", "23", "}"}], " ", "\\", 
           RowBox[{"vartheta", "^", "3"}]}]}]}]}]}], " "}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TE3Hor", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t22"}], "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "+", 
      RowBox[{"t23", "*", 
       RowBox[{"e", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"this", " ", "is", " ", "T_", 
      RowBox[{"3", "^", "H"}]}], " ", "=", " ", 
     RowBox[{"T", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\\", "bar"}], 
          RowBox[{"{", "E", "}"}], "_", "3"}], ",", " ", 
         RowBox[{"\\", "cdot"}]}], ")"}], "^", "H"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"F2Derivatives", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"ck", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Yd2", "/", 
            RowBox[{"b", "[", "s", "]"}]}], "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"2", "BB", "*", "Y", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3Derivatives", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"ck", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Yd3", "/", 
            RowBox[{"b", "[", "s", "]"}]}], "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"2", "BB", "*", "Y", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2Derivatives", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "*", "ck", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"BB", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "alphaE"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"b", "[", "s", "]"}]}], ")"}], 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "nablaBarE2AlphaEHor"}], 
            "]"}]}], "-", 
          RowBox[{"BB", "*", "alpha2", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"DD", "*", "alpha3", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3Derivatives", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "*", "ck", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"BB", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", "alphaE"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"b", "[", "s", "]"}]}], ")"}], 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "nablaBarE3AlphaEHor"}], 
            "]"}]}], "-", 
          RowBox[{"BB", "*", "alpha3", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "-", 
          RowBox[{"DD", "*", "alpha2", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2Derivatives", "[", 
        RowBox[{"[", "9", "]"}], "]"}], "-", 
       RowBox[{"ck", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"b", "[", "s", "]"}]}], ")"}], "nablaBarE2TEHor"}], "-", 
          
          RowBox[{"2", "BB", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "TE2Hor"}], "]"}]}], "+", 
          RowBox[{"2", "DD", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "TE3Hor"}], "]"}]}]}], 
         ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3Derivatives", "[", 
        RowBox[{"[", "9", "]"}], "]"}], "-", 
       RowBox[{"ck", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"b", "[", "s", "]"}]}], ")"}], "nablaBarE3TEHor"}], "-", 
          
          RowBox[{"2", "BB", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "TE3Hor"}], "]"}]}], "-", 
          RowBox[{"2", "DD", "*", 
           RowBox[{"sym", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "TE2Hor"}], "]"}]}]}], 
         ")"}]}]}]}], "\[IndentingNewLine]", "}"}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Should", " ", "be", " ", "all", " ", "0"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0027982028775167`*^9, 4.0027983296613626`*^9}, {
  4.00279836619847*^9, 4.0027983685655003`*^9}, {4.0027984223824053`*^9, 
  4.002798423110544*^9}, {4.002798457102826*^9, 4.0027984958794317`*^9}, {
  4.002798535935733*^9, 4.002798616919566*^9}, {4.002798688928968*^9, 
  4.002798693551504*^9}, {4.002798734120617*^9, 4.002799065450914*^9}, {
  4.002799097419566*^9, 4.002799252267871*^9}, {4.002799436822474*^9, 
  4.002799656289597*^9}, {4.002799728498578*^9, 4.002799802757337*^9}, {
  4.002799895096957*^9, 4.002799986488442*^9}, {4.0028009916128263`*^9, 
  4.0028010106140203`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"107bc054-1c2e-40ae-a45b-cde4cb5db170"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  4.0027983698084393`*^9, 4.0027984238137217`*^9, {4.002798454380282*^9, 
   4.0027984579235888`*^9}, {4.002798497140794*^9, 4.002798533943919*^9}, 
   4.0027989546634893`*^9, {4.002799136863256*^9, 4.002799147443062*^9}, {
   4.0027995669882097`*^9, 4.00279957656656*^9}, 4.002799804274269*^9, 
   4.002799898245891*^9, 4.002799934897093*^9, 4.002799987042245*^9, {
   4.0028010065108*^9, 4.002801011202043*^9}, 4.002826794869309*^9, 
   4.002933705892622*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"80fbd9f1-f5f0-4804-a76f-60466cb90b61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Now"}], " ", "compute", " ", "the", " ", "matrix", " ", 
    RowBox[{"G_j", "."}]}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "may", " ", "choose", " ", "Y", " ", "real"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"with", " ", "unit", " ", "L2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CP", "^", "1"}], ",", 
        RowBox[{
         RowBox[{"\\", "bar"}], 
         RowBox[{"{", "g", "}"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"norm", ".", " ", "Then"}], " ", "all", " ", "the", " ", 
      "basis", " ", "tensors", " ", "are", " ", "real", " ", "and", " ", 
      "the", " ", "tensor", " ", "inner", " ", "product", " ", "is", " ", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"h", " ", ".", " ", 
         RowBox[{"Transpose", "[", "q", "]"}]}], "]"}], "."}]}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Calculate", " ", "the", " ", "integrands", " ", "for", " ", 
     RowBox[{"G_j", ".", " ", "We"}], " ", "additionally", " ", "divide", " ",
      "out", " ", 
     RowBox[{"c_k", "^", "2"}]}], ",", " ", 
    RowBox[{"so", " ", "that", " ", "the", " ", "entry", " ", 
     RowBox[{"(", "G_j", ")"}], "_", 
     RowBox[{"{", 
      RowBox[{"nn", "'"}], "}"}], " ", "is", " ", "given", " ", "by", " ", 
     "integrating", " ", "GjIntegrands_", 
     RowBox[{"{", 
      RowBox[{"nn", "'"}], "}"}], " ", "over", " ", "CP1", " ", "instead", " ",
      "of", " ", "over", " ", "L_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "k"}], "}"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"derivatives6", "=", 
     RowBox[{"{", 
      RowBox[{"F1Derivatives", ",", "F2Derivatives", ",", "F3Derivatives"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GjIntegrands", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"derivatives6", "[", 
              RowBox[{"[", 
               RowBox[{"alpha", ",", "np"}], "]"}], "]"}], " ", ".", " ", 
             RowBox[{"Transpose", "[", 
              RowBox[{"derivatives6", "[", 
               RowBox[{"[", 
                RowBox[{"alpha", ",", "n"}], "]"}], "]"}], "]"}]}], "]"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"alpha", ",", "1", ",", "3"}], "}"}]}], 
          "\[IndentingNewLine]", "]"}], "/", 
         RowBox[{"ck", "^", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"np", ",", "1", ",", "10"}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", "integrating"}], " ", "this", " ", 
      "over", " ", 
      RowBox[{"CP", "^", "1"}], " ", "with", " ", "respect", " ", "to", " ", 
      "dvol_", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\\", "bar"}], 
        RowBox[{"{", "g", "}"}]}], "}"}], " ", "should", " ", "give", " ", 
      RowBox[{"(", "G_j", ")"}], "_", 
      RowBox[{
       RowBox[{"{", "11", "}"}], ".", " ", "This"}], " ", "indeed", " ", 
      "holds", " ", "from", " ", "the", " ", "integration", " ", "by", " ", 
      "parts", " ", "identities", " ", 
      RowBox[{"(", 
       RowBox[{"which", " ", "we", " ", 
        RowBox[{"won", "'"}], "t", " ", "check", " ", "symbolically"}], 
       ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "in", " ", "particular", " ", "that", " ", "Y", " ", "has", " ", 
       "squared", " ", 
       RowBox[{"L", "^", "2"}]}], "-", 
      RowBox[{
      "norm", " ", "1", " ", "and", " ", "dY", " ", "has", " ", "squared", " ", 
       RowBox[{"L", "^", "2"}]}], "-", 
      RowBox[{"norm", " ", "\\", 
       RowBox[{"lambda", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"GjIntegrands", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002800895715086*^9, 4.002800952529373*^9}, {
  4.0028011174669523`*^9, 4.002801358829022*^9}, {4.00280139822904*^9, 
  4.00280146435645*^9}, {4.002801545685995*^9, 4.0028016980233583`*^9}, {
  4.002801782496168*^9, 4.002801807287418*^9}, {4.002802410292213*^9, 
  4.002802435427058*^9}, {4.002802629782365*^9, 4.0028026516042624`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"c9a6b5aa-d23b-4d1d-9b8a-de3e1dfbe59e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["Yd2", "2"], "+", 
   SuperscriptBox["Yd3", "2"], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["AA", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["BB", "2"]}]}], ")"}], " ", 
    SuperscriptBox["Y", "2"], " ", 
    SuperscriptBox[
     RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
  SuperscriptBox[
   RowBox[{"b", "[", "s", "]"}], "2"]]], "Output",
 CellChangeTimes->{{4.00280169092664*^9, 4.002801698659236*^9}, 
   4.002801805712659*^9, 4.002826796681396*^9, 4.002933706814085*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"0e11474b-f18f-4a7e-86f2-7befffb0140a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Similarly", ",", " ", 
    RowBox[{
    "we", " ", "see", " ", "that", " ", "integrating", " ", "the", " ", "top",
      " ", "4", "x4", " ", "block", " ", "of", " ", "GjIntegrands", " ", 
     "over", " ", 
     RowBox[{"CP", "^", "1"}], " ", "with", " ", "respect", " ", "to", " ", 
     "dvol_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "bar"}], 
       RowBox[{"{", "g", "}"}]}], "}"}], " ", "yields", " ", "the", " ", 
     "matrix", " ", 
     RowBox[{"G_U", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GjIntegrands", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", ";;", "4"}], ",", 
     RowBox[{"1", ";;", "4"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.002802284534128*^9, 4.002802290362751*^9}, {
  4.002826809606639*^9, 4.002826810877282*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"783d2d0b-c848-42a6-9a67-f63e3c15274c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["Yd2", "2"], "+", 
       SuperscriptBox["Yd3", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["AA", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["BB", "2"]}]}], ")"}], " ", 
        SuperscriptBox["Y", "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["AA", "2"], " ", 
      SuperscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["BB", "2"], " ", 
      SuperscriptBox["Y", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Yd2", "2"], "+", 
       SuperscriptBox["Yd3", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["AA", "2"]}], "+", 
          SuperscriptBox["BB", "2"], "+", 
          SuperscriptBox["DD", "2"]}], ")"}], " ", 
        SuperscriptBox["Y", "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]], ",", "0", ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["AA", "2"], " ", 
      SuperscriptBox["Y", "2"]}], ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Yd2", "2"], "+", 
       SuperscriptBox["Yd3", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["AA", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["DD", "2"]}]}], ")"}], " ", 
        SuperscriptBox["Y", "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["DD", "2"], " ", 
      SuperscriptBox["Y", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["BB", "2"], " ", 
      SuperscriptBox["Y", "2"]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["DD", "2"], " ", 
      SuperscriptBox["Y", "2"]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Yd2", "2"], "+", 
       SuperscriptBox["Yd3", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["BB", "2"], "+", 
          SuperscriptBox["DD", "2"]}], ")"}], " ", 
        SuperscriptBox["Y", "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.002802290724471*^9, {4.0028267998346987`*^9, 4.002826811654724*^9}, 
   4.0029337087828903`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"dd55cdcf-9b02-4273-88e5-f299b675e1ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "middle", " ", "4", "x4", " ", "block", " ", "integrates", " ",
      "to", " ", 
     RowBox[{"G_V", ".", " ", "Here"}], " ", "we", " ", "use", " ", "that", " ",
      "alpha", " ", "has", " ", "squared", " ", 
     RowBox[{"L", "^", "2"}]}], "-", 
    RowBox[{"norm", " ", "1", " ", 
     RowBox[{"and", " ", "\\", "bar"}], 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\\n", "abla"}], "}"}], "\\", "alpha"}], " ", "has", " ", 
     "squared", " ", 
     RowBox[{"L", "^", "2"}]}], "-", 
    RowBox[{"norm", " ", "\\", "lambda"}], "-", "4."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"GjIntegrands", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"5", ";;", "8"}], ",", 
     RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.002802468662126*^9, 4.002802526355959*^9}, {
  4.002802620902639*^9, 4.0028026253658047`*^9}, {4.002802655846098*^9, 
  4.002802687263034*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"9b0133f7-9eb6-495d-83bb-53a06c1a36dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["alpha2d2", "2"], "+", 
       SuperscriptBox["alpha2d3", "2"], "+", 
       SuperscriptBox["alpha3d2", "2"], "+", 
       SuperscriptBox["alpha3d3", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["alpha2", "2"], "+", 
          SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["AA", "2"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["BB", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["DD", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]], ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["alpha2", "2"], "+", 
        SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"AA", "+", "BB"}], ")"}], " ", "DD"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["alpha2d2", "2"], "+", 
       SuperscriptBox["alpha2d3", "2"], "+", 
       SuperscriptBox["alpha3d2", "2"], "+", 
       SuperscriptBox["alpha3d3", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["alpha2", "2"], "+", 
          SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["AA", "2"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["BB", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["DD", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["alpha2", "2"], "+", 
        SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"AA", "+", "BB"}], ")"}], " ", "DD"}], ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["alpha2", "2"], "+", 
        SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"AA", "+", "BB"}], ")"}], " ", "DD"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["alpha2d2", "2"], "+", 
       SuperscriptBox["alpha2d3", "2"], "+", 
       SuperscriptBox["alpha3d2", "2"], "+", 
       SuperscriptBox["alpha3d3", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["alpha2", "2"], "+", 
          SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["AA", "2"], "+", 
          SuperscriptBox["BB", "2"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["DD", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["alpha2", "2"], "+", 
        SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"AA", "+", "BB"}], ")"}], " ", "DD"}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["alpha2d2", "2"], "+", 
       SuperscriptBox["alpha2d3", "2"], "+", 
       SuperscriptBox["alpha3d2", "2"], "+", 
       SuperscriptBox["alpha3d3", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["alpha2", "2"], "+", 
          SuperscriptBox["alpha3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["AA", "2"], "+", 
          SuperscriptBox["BB", "2"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["DD", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "s", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.002802485013261*^9, {4.002826800973233*^9, 4.002826812694357*^9}, 
   4.002933709686036*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"1c6f0c9c-fc56-47c5-b66f-3002cf0a3529"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "lower", " ", "4", "x4", " ", "block", " ", "integrates", " ", 
    "to", " ", 
    RowBox[{"G_W", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GjIntegrands", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"9", ";;", "10"}], ",", 
     RowBox[{"9", ";;", "10"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0028026937763147`*^9, 4.0028027187262383`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e1aac23a-13e4-4ae7-83e1-19a175ab71e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t22d2", "2"], "+", 
         SuperscriptBox["t22d3", "2"], "+", 
         SuperscriptBox["t23d2", "2"], "+", 
         SuperscriptBox["t23d3", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["BB", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["DD", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t22", "2"], "+", 
            SuperscriptBox["t23", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b", "[", "s", "]"}], "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t22d2", "2"], "+", 
         SuperscriptBox["t22d3", "2"], "+", 
         SuperscriptBox["t23d2", "2"], "+", 
         SuperscriptBox["t23d3", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["BB", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["DD", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t22", "2"], "+", 
            SuperscriptBox["t23", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b", "[", "s", "]"}], "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", "s", "]"}], "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.002802699530398*^9, 4.0028268140814333`*^9, 
  4.002933710688603*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"5d3f9a2a-56b4-4842-9d38-709e80839d52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "top", " ", "middle", " ", "block", " ", "integrates", " ", 
     "to", " ", 
     RowBox[{"2", "\\", "sqrt"}], 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\\", "lambda"}], "}"}], "/", "b"}], " ", "*", " ", 
     RowBox[{"M", ".", " ", "To"}], " ", "check", " ", "the", " ", "zero", " ",
      "entries"}], ",", " ", 
    RowBox[{
     RowBox[{"use", " ", "alpha"}], " ", "=", " ", 
     RowBox[{"dY", " ", "and", " ", "symmetry", " ", "of", " ", "the", " ", 
      RowBox[{"Hessian", ".", " ", "For"}], " ", "the", " ", "nonzero", " ", 
      "entries"}]}], ",", " ", 
    RowBox[{
    "use", " ", "the", " ", "argument", " ", "from", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GjIntegrands", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", ";;", "4"}], ",", 
     RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0028028607698593`*^9, 4.0028029011841507`*^9}, {
  4.002807825286298*^9, 4.0028079033415823`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c5e13982-5ec7-434a-b34a-3f3b7d372716"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d2", " ", "Y"}], "+", 
         RowBox[{"alpha3d3", " ", "Y"}], "-", 
         RowBox[{"alpha2", " ", "Yd2"}], "-", 
         RowBox[{"alpha3", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d3", " ", "Y"}], "-", 
         RowBox[{"alpha3d2", " ", "Y"}], "+", 
         RowBox[{"alpha3", " ", "Yd2"}], "-", 
         RowBox[{"alpha2", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d3", " ", "Y"}], "-", 
         RowBox[{"alpha3d2", " ", "Y"}], "+", 
         RowBox[{"alpha3", " ", "Yd2"}], "-", 
         RowBox[{"alpha2", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{"DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d2"}], " ", "Y"}], "-", 
         RowBox[{"alpha3d3", " ", "Y"}], "+", 
         RowBox[{"alpha2", " ", "Yd2"}], "+", 
         RowBox[{"alpha3", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{"BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d2", " ", "Y"}], "+", 
         RowBox[{"alpha3d3", " ", "Y"}], "-", 
         RowBox[{"alpha2", " ", "Yd2"}], "-", 
         RowBox[{"alpha3", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{"BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d3", " ", "Y"}], "-", 
         RowBox[{"alpha3d2", " ", "Y"}], "+", 
         RowBox[{"alpha3", " ", "Yd2"}], "-", 
         RowBox[{"alpha2", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d3", " ", "Y"}], "-", 
         RowBox[{"alpha3d2", " ", "Y"}], "+", 
         RowBox[{"alpha3", " ", "Yd2"}], "-", 
         RowBox[{"alpha2", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d2"}], " ", "Y"}], "-", 
         RowBox[{"alpha3d3", " ", "Y"}], "+", 
         RowBox[{"alpha2", " ", "Yd2"}], "+", 
         RowBox[{"alpha3", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d2"}], " ", "Y"}], "-", 
         RowBox[{"alpha3d3", " ", "Y"}], "+", 
         RowBox[{"alpha2", " ", "Yd2"}], "+", 
         RowBox[{"alpha3", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{"BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d3"}], " ", "Y"}], "+", 
         RowBox[{"alpha3d2", " ", "Y"}], "-", 
         RowBox[{"alpha3", " ", "Yd2"}], "+", 
         RowBox[{"alpha2", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{"DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d3"}], " ", "Y"}], "+", 
         RowBox[{"alpha3d2", " ", "Y"}], "-", 
         RowBox[{"alpha3", " ", "Yd2"}], "+", 
         RowBox[{"alpha2", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{"DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d2", " ", "Y"}], "+", 
         RowBox[{"alpha3d3", " ", "Y"}], "-", 
         RowBox[{"alpha2", " ", "Yd2"}], "-", 
         RowBox[{"alpha3", " ", "Yd3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.002802901564451*^9, 4.00282681546334*^9, 
  4.0029337114690332`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"30441a06-a60a-492f-9c46-87b9b97e871c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "middle", " ", "right", " ", "block", " ", "integrates", " ", 
     "to", " ", 
     RowBox[{"2", "\\", "sqrt"}], 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\\", "lambda"}], "-", "8"}], "}"}], "/", "b"}], " ", "*", 
     " ", 
     RowBox[{"N", ".", " ", "To"}], " ", "check", " ", "the", " ", "zero", " ",
      "entries"}], ",", " ", 
    RowBox[{
     RowBox[{
     "take", " ", "the", " ", "second", " ", "entry", " ", "for", " ", 
      "instance", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "the", " ", "others", " ", "just", " ", "differ", " ", "by", " ", 
         "constant", " ", "factors"}], ")"}], ".", " ", "The"}], " ", "term", 
      " ", "which", " ", "we", " ", "need", " ", "to", " ", "show", " ", "is",
       " ", "zero", " ", "is", "\[IndentingNewLine]", "S"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"alpha_", "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", "2", " ", "T_", 
           RowBox[{"{", "22", "}"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", "2", " ", "T_", 
           RowBox[{"{", "23", "}"}]}]}], ")"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\\", "alpha_"}], "3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", "2", " ", "T_", 
           RowBox[{"{", "22", "}"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", "3", " ", "T_", 
           RowBox[{"{", "23", "}"}]}]}], ")"}]}], " ", "-", " ", 
       RowBox[{"T_", 
        RowBox[{"{", "22", "}"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", 
           RowBox[{"3", " ", "\\", "alpha_"}], "2"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "E", "}"}], "_", 
           RowBox[{"2", " ", "\\", "alpha_"}], "3"}]}], ")"}]}], " ", "+", 
       " ", 
       RowBox[{"T_", 
        RowBox[{"{", "23", "}"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\\", "bar"}], 
            RowBox[{"{", "E", "}"}], "_", 
            RowBox[{"2", " ", "\\", "alpha_"}], "2"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"\\", "bar"}], 
            RowBox[{"{", "E", "}"}], "_", 
            RowBox[{"3", " ", "\\", "alpha_"}], "3"}]}], ")"}], ".", 
         "\[IndentingNewLine]", "This"}], " ", "is", " ", "equal", " ", 
        "to"}]}], " ", "<", 
      RowBox[{"div", " ", "T_B"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"\\", "alpha_E"}], ">", " ", 
     RowBox[{"-", " ", 
      RowBox[{"<", "T_B"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\\", "bar"}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\n", "abla"}], "}"}], " ", "\\", "alpha_E"}]}], ">"}], ",", 
    " ", 
    RowBox[{
    "which", " ", "vanishes", " ", "by", " ", "the", " ", "identities", " ", 
     "and", " ", "orthogonality", " ", "properties", " ", "in", " ", "Lemma", 
     " ", 
     RowBox[{"6.2", ".", "\[IndentingNewLine]", "To"}], " ", "check", " ", 
     "the", " ", "nonzero", " ", "entries"}], ",", " ", 
    RowBox[{"follow", " ", "the", " ", "argument", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "\[IndentingNewLine]", "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"GjIntegrands", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"5", ";;", "8"}], ",", 
     RowBox[{"9", ";;", "10"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.002802914495956*^9, 4.002802928795785*^9}, {
  4.002803607224667*^9, 4.002803608607091*^9}, {4.002807906478045*^9, 
  4.0028079227087507`*^9}, {4.002808365141613*^9, 4.002808487708556*^9}, {
  4.002808521373375*^9, 4.002808551619844*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"7f48f77a-ff8e-4271-a687-5a42c5926f36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d2"}], " ", "t22"}], "+", 
         RowBox[{"alpha3d3", " ", "t22"}], "+", 
         RowBox[{"alpha2", " ", "t22d2"}], "-", 
         RowBox[{"alpha3", " ", "t22d3"}], "-", 
         RowBox[{"alpha2d3", " ", "t23"}], "-", 
         RowBox[{"alpha3d2", " ", "t23"}], "+", 
         RowBox[{"alpha3", " ", "t23d2"}], "+", 
         RowBox[{"alpha2", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d3"}], " ", "t22"}], "-", 
         RowBox[{"alpha3d2", " ", "t22"}], "+", 
         RowBox[{"alpha3", " ", "t22d2"}], "+", 
         RowBox[{"alpha2", " ", "t22d3"}], "+", 
         RowBox[{"alpha2d2", " ", "t23"}], "-", 
         RowBox[{"alpha3d3", " ", "t23"}], "-", 
         RowBox[{"alpha2", " ", "t23d2"}], "+", 
         RowBox[{"alpha3", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d3", " ", "t22"}], "+", 
         RowBox[{"alpha3d2", " ", "t22"}], "-", 
         RowBox[{"alpha3", " ", "t22d2"}], "-", 
         RowBox[{"alpha2", " ", "t22d3"}], "-", 
         RowBox[{"alpha2d2", " ", "t23"}], "+", 
         RowBox[{"alpha3d3", " ", "t23"}], "+", 
         RowBox[{"alpha2", " ", "t23d2"}], "-", 
         RowBox[{"alpha3", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "BB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d2"}], " ", "t22"}], "+", 
         RowBox[{"alpha3d3", " ", "t22"}], "+", 
         RowBox[{"alpha2", " ", "t22d2"}], "-", 
         RowBox[{"alpha3", " ", "t22d3"}], "-", 
         RowBox[{"alpha2d3", " ", "t23"}], "-", 
         RowBox[{"alpha3d2", " ", "t23"}], "+", 
         RowBox[{"alpha3", " ", "t23d2"}], "+", 
         RowBox[{"alpha2", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d3"}], " ", "t22"}], "-", 
         RowBox[{"alpha3d2", " ", "t22"}], "+", 
         RowBox[{"alpha3", " ", "t22d2"}], "+", 
         RowBox[{"alpha2", " ", "t22d3"}], "+", 
         RowBox[{"alpha2d2", " ", "t23"}], "-", 
         RowBox[{"alpha3d3", " ", "t23"}], "-", 
         RowBox[{"alpha2", " ", "t23d2"}], "+", 
         RowBox[{"alpha3", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"alpha2d2", " ", "t22"}], "-", 
         RowBox[{"alpha3d3", " ", "t22"}], "-", 
         RowBox[{"alpha2", " ", "t22d2"}], "+", 
         RowBox[{"alpha3", " ", "t22d3"}], "+", 
         RowBox[{"alpha2d3", " ", "t23"}], "+", 
         RowBox[{"alpha3d2", " ", "t23"}], "-", 
         RowBox[{"alpha3", " ", "t23d2"}], "-", 
         RowBox[{"alpha2", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d2"}], " ", "t22"}], "+", 
         RowBox[{"alpha3d3", " ", "t22"}], "+", 
         RowBox[{"alpha2", " ", "t22d2"}], "-", 
         RowBox[{"alpha3", " ", "t22d3"}], "-", 
         RowBox[{"alpha2d3", " ", "t23"}], "-", 
         RowBox[{"alpha3d2", " ", "t23"}], "+", 
         RowBox[{"alpha3", " ", "t23d2"}], "+", 
         RowBox[{"alpha2", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha2d3"}], " ", "t22"}], "-", 
         RowBox[{"alpha3d2", " ", "t22"}], "+", 
         RowBox[{"alpha3", " ", "t22d2"}], "+", 
         RowBox[{"alpha2", " ", "t22d3"}], "+", 
         RowBox[{"alpha2d2", " ", "t23"}], "-", 
         RowBox[{"alpha3d3", " ", "t23"}], "-", 
         RowBox[{"alpha2", " ", "t23d2"}], "+", 
         RowBox[{"alpha3", " ", "t23d3"}]}], ")"}]}], 
      RowBox[{"b", "[", "s", "]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.002802930414507*^9, 4.0028036090144167`*^9, 
  4.0028268172642*^9, 4.0029337122837677`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"f8e016b1-1370-455b-a6ad-cf00c6b4eb53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Verify", " ", "symmetry"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GjIntegrands", "-", 
   RowBox[{"Transpose", "[", "GjIntegrands", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002802935697915*^9, 4.002802940431384*^9}, {
  4.002809435812417*^9, 4.002809445666679*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"6b3b46c1-0b7a-4ef5-8de5-736b7b1f3f5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.002802940680686*^9, 4.002826818977664*^9, 
  4.002933713278398*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"6dd8d03c-d55f-4576-9aeb-f6e7d1a89c04"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", "Thus"}], ",", " ", 
   RowBox[{"we", " ", "have", " ", "verified", " ", "the", " ", "G_j", " ", 
    RowBox[{"matrix", ".", " ", "Combining"}], " ", "this", " ", "with", " ", 
    "the", " ", "computation", " ", "of", " ", "K_j", " ", "earlier"}], ",", 
   " ", 
   RowBox[{"we", " ", "assemble", " ", "the", " ", "matrix", " ", 
    RowBox[{"C_j", "."}]}]}], " ", "***)"}]], "Input",
 CellChangeTimes->{{4.002809447268722*^9, 4.002809521890851*^9}, {
  4.002809627341103*^9, 4.002809628515799*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b5889ff8-0176-4793-92ee-72e66f2dee74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KU", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "K1", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "K2"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "K1"}], ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"K1", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "H12"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "K2"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "H12"}], ",", "H23"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KV", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "K2"}], ",", "0", ",", "0", ",", 
       RowBox[{"3", "M2"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "K2"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "M2"}], ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "M2"}], ",", 
       RowBox[{"-", "H12"}], ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "M2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "H12"}]}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KW", "=", 
   RowBox[{
    RowBox[{"-", "H23"}], "*", 
    RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kj", "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"KU", ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ",", "KV", ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", "KW"}], "}"}]}], 
      "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GU", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "/", 
      RowBox[{
       RowBox[{"b", "[", "s", "]"}], "^", "2"}]}], "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "+", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{"AA", "^", "2"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"BB", "^", "2"}]}]}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"AA", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Sqrt", "[", "2", "]"}], 
         RowBox[{"BB", "^", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"AA", "^", "2"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"BB", "^", "2"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"DD", "^", "2"}]}]}], ",", "0", ",", "0"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"AA", "^", "2"}]}], ",", "0", ",", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"AA", "^", "2"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"DD", "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Sqrt", "[", "2", "]"}], 
         RowBox[{"DD", "^", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Sqrt", "[", "2", "]"}], 
         RowBox[{"BB", "^", "2"}]}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Sqrt", "[", "2", "]"}], 
         RowBox[{"DD", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"BB", "^", "2"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"DD", "^", "2"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GV", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "4"}], ")"}], "/", 
      RowBox[{
       RowBox[{"b", "[", "s", "]"}], "^", "2"}]}], "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "+", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"AA", "^", "2"}], "+", 
         RowBox[{"5", 
          RowBox[{"BB", "^", "2"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"DD", "^", "2"}]}]}], ",", "0", ",", "0", ",", 
        RowBox[{"2", "DD", 
         RowBox[{"(", 
          RowBox[{"AA", "+", "BB"}], ")"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"AA", "^", "2"}], "+", 
         RowBox[{"5", 
          RowBox[{"BB", "^", "2"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"DD", "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "DD", 
         RowBox[{"(", 
          RowBox[{"AA", "+", "BB"}], ")"}]}], ",", "0"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "DD", 
         RowBox[{"(", 
          RowBox[{"AA", "+", "BB"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"AA", "^", "2"}], "+", 
         RowBox[{"BB", "^", "2"}], "+", 
         RowBox[{"6", 
          RowBox[{"DD", "^", "2"}]}]}], ",", "0"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "DD", 
         RowBox[{"(", 
          RowBox[{"AA", "+", "BB"}], ")"}]}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"AA", "^", "2"}], "+", 
         RowBox[{"BB", "^", "2"}], "+", 
         RowBox[{"6", 
          RowBox[{"DD", "^", "2"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GW", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "-", "16"}], ")"}], "/", 
       RowBox[{
        RowBox[{"b", "[", "s", "]"}], "^", "2"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"BB", "^", "2"}]}], "+", 
      RowBox[{"6", 
       RowBox[{"DD", "^", "2"}]}]}], ")"}], 
    RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "BB"}], ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "DD", ",", 
       RowBox[{"-", "BB"}], ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "DD"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"BB", ",", "0", ",", "0", ",", 
       RowBox[{"-", "DD"}]}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NN", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "BB"}], ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "BB"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "DD"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "DD"}], ",", "0"}], "}"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gj", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"GU", ",", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], "/", 
          RowBox[{"b", "[", "s", "]"}]}], "*", "MM"}], ",", "0"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], "/", 
          RowBox[{"b", "[", "s", "]"}]}], "*", 
         RowBox[{"Transpose", "[", "MM", "]"}]}], ",", "GV", ",", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Lambda]", "-", "8"}], "]"}], "/", 
          RowBox[{"b", "[", "s", "]"}]}], "*", "NN"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"\[Lambda]", "-", "8"}], "]"}], "/", 
          RowBox[{"b", "[", "s", "]"}]}], "*", 
         RowBox[{"Transpose", "[", "NN", "]"}]}], ",", "GW"}], "}"}]}], 
     "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cj", "=", 
   RowBox[{"Gj", "-", 
    RowBox[{"2", "Kj"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0028096300552692`*^9, 4.002809968358141*^9}, {
   4.002810012797962*^9, 4.002810197839559*^9}, 4.0028102838557053`*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"8d4da030-1ab7-4278-a447-a030fef8a32a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 6 checks: calculation of R_j, A, B matrices", "Section",
 CellChangeTimes->{{4.002810291502449*^9, 4.00281029651087*^9}, {
  4.00281044750213*^9, 4.002810458662941*^9}, {4.002933715816684*^9, 
  4.002933716517323*^9}},ExpressionUUID->"aa137c13-fcfb-4dbf-a064-\
2432573db7ec"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "The"}], " ", "goal", " ", "of", " ", "this", " ", 
    "part", " ", "is", " ", "to", " ", "check", " ", "the", " ", 
    "expressions", " ", "for", " ", "the", " ", "matrices", " ", "R_j"}], ",",
    " ", "A", ",", " ", 
   RowBox[{
   "B", " ", "given", " ", "at", " ", "the", " ", "end", " ", "of", " ", 
    "Section", " ", 
    RowBox[{"6.4", "."}]}]}], " ", "***)"}]], "Input",
 CellChangeTimes->{{4.00281036701647*^9, 4.00281047548549*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"436ab8d3-d673-40b9-8022-ac6bffed3a07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "We"}], " ", "have", " ", "already", " ", "calulated",
      " ", "C_j"}], ",", " ", 
    RowBox[{
    "to", " ", "calculate", " ", "R_j", " ", "it", " ", "remains", " ", "to", 
     " ", "calculate", " ", 
     RowBox[{"b", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\\", 
        RowBox[{"Psi_j", "'"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"w", "'"}], "/", "w"}], " ", "*", " ", 
        RowBox[{"\\", "Psi_j"}]}], " ", "-", " ", 
       RowBox[{"\\", 
        RowBox[{"Psi_j", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"3", " ", "r_j", " ", 
        RowBox[{"r_j", "^"}], "*"}]}], " ", ")"}]}], ",", " ", 
    RowBox[{"as", " ", "Lemma", " ", "6.7", " ", 
     RowBox[{"does", ".", " ", "So"}], " ", "we", " ", "check", " ", "the", " ",
      "calculations", " ", "of", " ", "Lemma", " ", 
     RowBox[{"6.7", "."}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", ",", " ", 
    RowBox[{"define", " ", "the", " ", "quantities", " ", 
     RowBox[{"involved", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BBExpr", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "'"}], "[", "s", "]"}], "/", 
      RowBox[{"b", "[", "s", "]"}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"To", " ", "enable", " ", "differentiation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"theta", "=", 
     RowBox[{"Q", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Q", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", 
         RowBox[{"D", "[", 
          RowBox[{"Q", ",", "s"}], "]"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "'"}], "[", "s", "]"}], "+", 
      RowBox[{"2", "BBExpr"}], "+", "theta"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"f", "'"}], "[", "s", "]"}], "/", "2"}], "+", 
      RowBox[{"3", "BBExpr"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"f", "[", "s", "]"}], "]"}], 
      RowBox[{"a", "[", "s", "]"}], 
      RowBox[{
       RowBox[{"b", "[", "s", "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Definitions", " ", "of", " ", "d"}], ",", "e", ",", 
     RowBox[{
      RowBox[{"\\", "eta"}], " ", "from", " ", "the", " ", "statement", " ", 
      "of", " ", "Lemma", " ", "6.7"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"dCoef", "=", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "K1"}], "-", 
         RowBox[{"6", 
          RowBox[{"BB", "^", "2"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"DD", "^", "2"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eCoef", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "K2"}], "+", 
        RowBox[{"BB", "*", 
         RowBox[{
          RowBox[{"f", "'"}], "[", "s", "]"}]}], "+", 
        RowBox[{"8", 
         RowBox[{"BB", "^", "2"}]}], "-", 
        RowBox[{"2", "AA", "*", "BB"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"etaCoef", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K1", "/", "2"}], "-", 
        RowBox[{"2", "K2"}], "-", 
        RowBox[{"6", 
         RowBox[{"BB", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"f", "'"}], "[", "s", "]"}], "^", "2"}], "/", "4"}], "+", 
        RowBox[{"AA", "*", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "'"}], "[", "s", "]"}], "/", "2"}]}], "+", 
        RowBox[{"BB", "*", 
         RowBox[{
          RowBox[{"f", "'"}], "[", "s", "]"}]}], "+", 
        RowBox[{"3", "AA", "*", "BB"}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.002810481969833*^9, 4.002810610703259*^9}, {
  4.002810660583806*^9, 4.002810828199181*^9}, {4.002811129089705*^9, 
  4.002811143175741*^9}, {4.0028112205051107`*^9, 4.002811258086134*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"d7b9c04e-7c2a-48d0-9e36-756fe3db7b1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Check", " ", "the", " ", "claimed", " ", "identities", " ", "for", " ", 
     "d"}], ",", "e", ",", 
    RowBox[{
     RowBox[{"\\", "eta"}], " ", "in", " ", "terms", " ", 
     RowBox[{"of", " ", "\\", "theta"}]}], ",", 
    RowBox[{"\\", "psi"}], ",", 
    RowBox[{"\\", "gamma"}], ",", 
    RowBox[{
    "w", " ", "in", " ", "the", " ", "proof", " ", "of", " ", "Lemma", " ", 
     "6.7"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"psi", ",", "s"}], "]"}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"w", ",", "s"}], "]"}], "/", "w"}], "*", "psi"}], "-", 
             RowBox[{"psi", "^", "2"}], "-", 
             RowBox[{"4", 
              RowBox[{"BB", "^", "2"}]}], "-", 
             RowBox[{"3", 
              RowBox[{"theta", "^", "2"}]}]}], ")"}]}], "-", "dCoef"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"D", "[", 
               RowBox[{"BBExpr", ",", "s"}], "]"}]}], "+", 
             RowBox[{"2", "BB", 
              RowBox[{"(", 
               RowBox[{"psi", "+", "gamma", "-", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{"w", ",", "s"}], "]"}], "/", "w"}], "-", "theta"}], 
               ")"}]}]}], ")"}]}], "-", "eCoef"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"gamma", ",", "s"}], "]"}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"w", ",", "s"}], "]"}], "/", "w"}], "*", "gamma"}], "-", 
             RowBox[{"gamma", "^", "2"}]}], ")"}]}], "-", "etaCoef"}]}], 
        "\[IndentingNewLine]", "}"}], "/.", "curvatureRules"}], "/.", 
      "geometryRules"}], "\[IndentingNewLine]", ")"}], "//.", "odeRules4"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{4.0028108371247387`*^9, 4.0028110087176*^9}, {
  4.00281115087289*^9, 4.0028111767106333`*^9}, {4.002811266168407*^9, 
  4.0028113053057737`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"e8163a1c-fb65-486a-b156-16b03696a02b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{4.002810981638136*^9, 4.002811008959852*^9}, 
   4.002811144573811*^9, {4.002811176896953*^9, 4.002811180927833*^9}, {
   4.0028112337053833`*^9, 4.002811292936162*^9}, 4.002826829113565*^9, 
   4.0029337191774054`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"3d012aa9-558a-4a90-a1d1-652be4ba4c1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "check", " ", "the", " ", "formula", " ", "asserted", " ", 
    "in", " ", "Lemma", " ", 
    RowBox[{"6.7", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PsiU", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"psi", "+", "gamma"}], ")"}], "/", "2"}], ",", "0", ",", 
           
           RowBox[{
            RowBox[{"(", 
             RowBox[{"psi", "-", "gamma"}], ")"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], "BB"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "gamma", ",", "0", ",", "0"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"psi", "-", "gamma"}], ")"}], "/", "2"}], ",", "0", ",", 
           
           RowBox[{
            RowBox[{"(", 
             RowBox[{"psi", "+", "gamma"}], ")"}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], "BB"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], "BB"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], "BB"}], ",", "gamma"}], 
          "}"}]}], "\[IndentingNewLine]", "}"}], "/.", "geometryRules"}], 
      ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psij", "=", 
     RowBox[{"gamma", "*", 
      RowBox[{"IdentityMatrix", "[", "10", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Psij", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "4"}], ",", 
        RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "=", "PsiU"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psij", "=", 
     RowBox[{"Psij", "/.", "geometryRules"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"rU", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"theta", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", "0", 
         ",", "\[IndentingNewLine]", 
         RowBox[{"theta", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"2", 
          RowBox[{"BB", "/", "3"}]}]}], "\[IndentingNewLine]", "}"}], "/.", 
       "geometryRules"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rj", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"rU", ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"correctionj", " ", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Psij", ",", "s"}], "]"}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"w", ",", "s"}], "]"}], "/", "w"}], "*", "Psij"}], "-", 
          RowBox[{"Psij", ".", "Psij"}], "-", 
          RowBox[{"3", 
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", "rj", ",", "rj"}], "]"}]}]}], ")"}]}], "//.",
        "odeRules4"}], "]"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "LHS", " ", "of", " ", "Lemma", " ", "6.7"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expectedCorrectionU", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"dCoef", "+", "etaCoef"}], ")"}], "/", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"dCoef", "-", "etaCoef"}], ")"}], "/", "2"}], ",", 
         RowBox[{"eCoef", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "etaCoef", ",", "0", ",", "0"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"dCoef", "-", "etaCoef"}], ")"}], "/", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"dCoef", "+", "etaCoef"}], ")"}], "/", "2"}], ",", 
         RowBox[{"eCoef", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eCoef", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0", ",", 
         RowBox[{"eCoef", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"etaCoef", "-", 
          RowBox[{
           RowBox[{"16", "/", "3"}], "*", 
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", 
           RowBox[{"BB", "^", "2"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expectedCorrectionj", "=", 
     RowBox[{"etaCoef", "*", 
      RowBox[{"IdentityMatrix", "[", "10", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expectedCorrectionj", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "4"}], ",", 
        RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "=", 
     "expectedCorrectionU"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "RHS", " ", "of", " ", "Lemma", " ", "6.7"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"correctionj", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"expectedCorrectionj", "/.", "curvatureRules"}], "/.", 
         "geometryRules"}], ")"}]}], ")"}], "//.", "odeRules4"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0028113073065243`*^9, 4.00281130872641*^9}, {
  4.002811386128319*^9, 4.002811461247293*^9}, {4.0028115282723503`*^9, 
  4.002812008155575*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"351a0592-ed58-4b4c-a3ef-4ee86c2e137a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.002812008519484*^9, 4.0028268307822847`*^9, 
  4.002933720115427*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"8d205302-ca8e-4b5e-919b-85d297367184"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "This"}], " ", "verifies", " ", "the", " ", 
     "calculation", " ", "of", " ", "Lemma", " ", 
     RowBox[{"6.7", ".", " ", "Next"}]}], ",", " ", 
    RowBox[{"verify", " ", 
     RowBox[{"(", "6.31", ")"}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"computedRj", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cj", "/.", "curvatureRules"}], "/.", "geometryRules"}], 
        ")"}]}], "+", "correctionj"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"LHS", " ", "of", " ", 
     RowBox[{"(", "6.31", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "RHS", " ", "of", " ", 
      RowBox[{"(", "6.31", ")"}], " ", "is", " ", "given", " ", "in", " ", 
      "terms", " ", "of", " ", "A", " ", "and", " ", "B", " ", "matrices"}], ",",
      " ", 
     RowBox[{"and", " ", "eta", " ", 
      RowBox[{"(", 
       RowBox[{
       "in", " ", "terms", " ", "of", " ", "the", " ", "new", " ", 
        "variables"}], ")"}]}], ",", " ", 
     RowBox[{"so", " ", "define", " ", 
      RowBox[{"those", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bgRules", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"x", "[", "s", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"v", "->", 
        RowBox[{"v", "[", "s", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"y", "->", 
        RowBox[{"y4", "[", "s", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Z", "->", 
        RowBox[{"Z", "[", "s", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Convert", " ", "the", " ", "abstract", " ", "background", " ", 
     "variables", " ", "to", " ", "their", " ", "definitions"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"etaNew", "=", 
     RowBox[{"8", "+", 
      RowBox[{"y", "*", 
       RowBox[{"Z", "/", "2"}]}], "-", 
      RowBox[{"x", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Z", "^", "2"}], "/", "4"}], "+", 
         RowBox[{"2", "v", "*", "Z"}], "+", "5", "+", 
         RowBox[{"5", 
          RowBox[{"v", "^", "2"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a11", "=", 
     RowBox[{
      RowBox[{"y", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", 
          RowBox[{"x", "*", "Z"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "x"}], ")"}]}]}], "+", 
      RowBox[{"etaNew", "/", "2"}], "+", "1", "-", 
      RowBox[{"3", "x"}], "+", 
      RowBox[{
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a22", "=", 
     RowBox[{
      RowBox[{"y", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", 
          RowBox[{"x", "*", "Z"}]}], ")"}], "/", "x"}]}], "+", "etaNew", "-", 
      
      RowBox[{"2", "x"}], "+", 
      RowBox[{"2", 
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a33", "=", 
     RowBox[{
      RowBox[{"y", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", 
          RowBox[{"x", "*", "Z"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "x"}], ")"}]}]}], "+", 
      RowBox[{"etaNew", "/", "2"}], "+", "1", "+", "x", "-", 
      RowBox[{"3", 
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a44", "=", 
     RowBox[{"etaNew", "+", 
      RowBox[{"8", "x"}], "-", "8", "-", 
      RowBox[{"4", 
       RowBox[{"v", "^", "2"}], 
       RowBox[{"x", "/", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a13", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "y"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", 
          RowBox[{"x", "*", "Z"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "x"}], ")"}]}]}], "-", 
      RowBox[{"etaNew", "/", "2"}], "+", "1", "+", "x", "-", 
      RowBox[{"3", 
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a14", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"4", "x"}], "-", 
        RowBox[{"2", "v", "*", "y"}], "+", 
        RowBox[{"v", "*", "x", "*", "Z"}], "+", 
        RowBox[{"4", 
         RowBox[{"v", "^", "2"}], "x"}]}], ")"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a34", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "-", 
        RowBox[{"4", "x"}], "+", 
        RowBox[{"2", "v", "*", "y"}], "+", 
        RowBox[{"v", "*", "x", "*", "Z"}], "+", 
        RowBox[{"4", 
         RowBox[{"v", "^", "2"}], "x"}]}], ")"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "x"}], ")"}]}], "+", 
      RowBox[{"v", "*", "y"}], "-", 
      RowBox[{"v", "*", "x", "*", "Z"}], "+", "4", "+", "x", "-", 
      RowBox[{"14", 
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "x"}], ")"}]}], "+", 
      RowBox[{"v", "*", "y"}], "-", 
      RowBox[{"v", "*", "x", "*", "Z"}], "+", "4", "-", 
      RowBox[{"3", "x"}], "-", 
      RowBox[{"2", 
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b33", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "x"}], ")"}]}], "-", 
      RowBox[{"v", "*", "y"}], "-", 
      RowBox[{"v", "*", "x", "*", "Z"}], "+", "12", "+", 
      RowBox[{"3", "x"}], "-", 
      RowBox[{"8", 
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b44", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "x"}], ")"}]}], "-", 
      RowBox[{"v", "*", "y"}], "-", 
      RowBox[{"v", "*", "x", "*", "Z"}], "+", "12", "-", 
      RowBox[{"9", "x"}], "-", 
      RowBox[{"4", 
       RowBox[{"v", "^", "2"}], "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b14", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "y"}], "+", 
      RowBox[{"2", "x", "*", "Z"}], "+", 
      RowBox[{"12", "v", "*", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b23", "=", 
     RowBox[{
      RowBox[{"2", "y"}], "-", 
      RowBox[{"2", "x", "*", "Z"}], "-", 
      RowBox[{"4", "v", "*", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matA", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a11", ",", "0", ",", "a13", ",", "a14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "a22", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a13", ",", "0", ",", "a33", ",", "a34"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a14", ",", "0", ",", "a34", ",", "a44"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matB", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b11", ",", "0", ",", "0", ",", "b14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "b22", ",", "b23", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "b23", ",", "b33", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b14", ",", "0", ",", "0", ",", "b44"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"RHS", " ", "of", " ", 
     RowBox[{"(", "6.31", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expectedRj", "=", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"matA", "+", 
           RowBox[{"\[Lambda]", "*", 
            RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], ",", 
          RowBox[{"2", 
           RowBox[{"b", "[", "s", "]"}], "*", 
           RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], "*", "MM"}], ",", "0"}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"b", "[", "s", "]"}], "*", 
           RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], "*", 
           RowBox[{"Transpose", "[", "MM", "]"}]}], ",", 
          RowBox[{"matB", "+", 
           RowBox[{"4", 
            RowBox[{
             RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"Transpose", "[", "MM", "]"}], ".", "MM"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]", "-", "8"}], ")"}], 
            RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], ",", 
          RowBox[{"2", 
           RowBox[{"b", "[", "s", "]"}], "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"\[Lambda]", "-", "8"}], "]"}], "*", "NN"}]}], "}"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"2", 
           RowBox[{"b", "[", "s", "]"}], "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"\[Lambda]", "-", "8"}], "]"}], "*", 
           RowBox[{"Transpose", "[", "NN", "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"etaNew", "+", "\[Lambda]", "-", "8"}], ")"}], 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Compare", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"computedRj", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"expectedRj", "/.", "bgRules"}], "/.", "curvatureRules"}], "/.",
          "geometryRules"}], ")"}]}], ")"}], "//.", "odeRules4"}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002812030653253*^9, 4.0028120431855917`*^9}, {
  4.00281214412356*^9, 4.002812213379086*^9}, {4.0028122458744507`*^9, 
  4.0028123876745358`*^9}, {4.002812423712544*^9, 4.002812431475409*^9}, {
  4.002812466978903*^9, 4.0028127600580063`*^9}, {4.002826864964458*^9, 
  4.0028268710796947`*^9}, {4.0028269098793697`*^9, 4.002826911585175*^9}, {
  4.0028271105409813`*^9, 4.0028272524525433`*^9}, {4.002827287006649*^9, 
  4.00282733191572*^9}, {4.00282738566033*^9, 4.002827398507246*^9}, {
  4.0028274824782057`*^9, 4.002827486950585*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"eee87f8c-9d36-4786-8a63-32cad48431fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{4.002812719894512*^9, 4.0028127618991737`*^9}, 
   4.002826832297308*^9, {4.0028268715261927`*^9, 4.0028268744655027`*^9}, 
   4.002826912269093*^9, 4.0028274222464437`*^9, 4.002827487538645*^9, 
   4.002933720907069*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"a0275c75-0111-4d8a-9d46-21295218ec82"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Lemma 6.8 checks (computer-assisted matrix inequalities for A and B)\
\>", "Section",
 CellChangeTimes->{{4.002811841765266*^9, 4.002811842474391*^9}, {
  4.002812782013295*^9, 4.002812791074999*^9}, {4.002826921917892*^9, 
  4.002826923129463*^9}, {4.002933721805956*^9, 
  4.002933722449665*^9}},ExpressionUUID->"2c18033a-8eb1-4762-85e0-\
5c3fbe334f56"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", "We"}], " ", "check", " ", "Lemma", " ", 
   RowBox[{"6.8", "."}]}], " ", "***)"}]], "Input",
 CellChangeTimes->{{4.0028128042682056`*^9, 4.0028128132745533`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"367def09-3b0f-40bb-9239-ff77da319c9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"delta", "=", 
    RowBox[{"1", "/", "64"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "second", " ", "derivatives", " ", "of", " ", "A", " ", 
    "and", " ", "B", " ", "with", " ", "respect", " ", "to", " ", "Z"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zero4", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"matA", ",", 
        RowBox[{"{", 
         RowBox[{"Z", ",", "2"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "4", "]"}], "-", 
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", "p", ",", "p"}], "]"}]}], ")"}]}]}], "]"}], "===",
     "zero4"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"D", "[", 
      RowBox[{"matB", ",", 
       RowBox[{"{", 
        RowBox[{"Z", ",", "2"}], "}"}]}], "]"}], "]"}], "===", "zero4"}]}], 
  "\[IndentingNewLine]", "}"}]}], "Input",
 CellChangeTimes->{{4.002812799266088*^9, 4.002812830709579*^9}, {
  4.002826958663595*^9, 4.0028270044777308`*^9}, {4.002827050278142*^9, 
  4.002827061609867*^9}, {4.002827352868631*^9, 4.0028273539820013`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"b1ce04c9-2603-4355-a4a5-fef797d78dca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.00281283165275*^9, 4.002826926600329*^9, 
  4.0028274255745068`*^9, 4.0028274900217257`*^9, 4.00293372410238*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"c9ee2bfb-efe9-4361-a72c-6ec51db32f26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "domain", " ", "D_", "*"}], ",", " ", 
    RowBox[{"and", " ", "the", " ", "matrices", " ", "A_L"}], ",", " ", "A_R",
     ",", " ", "B_L", ",", " ", 
    RowBox[{
    "B_R", " ", "which", " ", "are", " ", "functions", " ", "of", " ", "x"}], 
    ",", "v", ",", "W"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"domainStar", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", "<", "x", "<=", "1"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"0", "<", "v", "<=", 
        RowBox[{"2", "/", "3"}]}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "v"}], "<=", "W"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "x", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", "^", "2"}]}], ")"}]}], "<=", "W", "<=", 
        RowBox[{"4", "-", "x", "+", 
         RowBox[{
          RowBox[{"v", "^", "2"}], "x"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matAL", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"matA", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", "->", 
          RowBox[{"W", "/", "v"}]}], ",", 
         RowBox[{"Z", "->", 
          RowBox[{"2", "/", "v"}]}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matBL", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"matB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", "->", 
          RowBox[{"W", "/", "v"}]}], ",", 
         RowBox[{"Z", "->", 
          RowBox[{"2", "/", "v"}]}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matAR", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"matA", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", "->", 
          RowBox[{"W", "/", "v"}]}], ",", 
         RowBox[{"Z", "->", 
          RowBox[{
           RowBox[{"W", "/", 
            RowBox[{"(", 
             RowBox[{"v", "*", "x"}], ")"}]}], "-", 
           RowBox[{"2", "v"}]}]}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matBR", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"matB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", "->", 
          RowBox[{"W", "/", "v"}]}], ",", 
         RowBox[{"Z", "->", 
          RowBox[{
           RowBox[{"W", "/", 
            RowBox[{"(", 
             RowBox[{"v", "*", "x"}], ")"}]}], "-", 
           RowBox[{"2", "v"}]}]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Check", " ", "that", " ", "y", " ", "and", " ", "Z", " ", "have", " ", 
     "both", " ", "been", " ", "eliminated"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FreeQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"matAL", ",", "matAR", ",", "matBL", ",", "matBR"}], "}"}], ",", 
     RowBox[{"y", "|", "Z"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0028128493221617`*^9, 4.002812849493754*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"3b8813e0-6a09-4874-b753-44a1db501375"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.002812850106632*^9, 4.0028274919606667`*^9, 
  4.0029337250462933`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"95e35992-a874-481b-966e-40394c97bf31"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "the", " ", "16", " ", "determinants", " ", "listed", " ", 
     "in", " ", "the", " ", 
     RowBox[{"proof", ".", " ", "Do"}], " ", "this", " ", "by", " ", 
     "subtracting", " ", "delta", " ", "I", " ", "from", " ", "the", " ", 
     "matrices", " ", "first"}], ",", " ", 
    RowBox[{
    "and", " ", "then", " ", "taking", " ", "the", " ", "indicated", " ", 
     "submatrices"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"shiftAL", "=", 
     RowBox[{"matAL", "-", 
      RowBox[{"delta", "*", 
       RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shiftBL", "=", 
     RowBox[{"matBL", "-", 
      RowBox[{"delta", "*", 
       RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shiftAR", "=", 
     RowBox[{"matAR", "-", 
      RowBox[{"delta", "*", 
       RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shiftBR", "=", 
     RowBox[{"matBR", "-", 
      RowBox[{"delta", "*", 
       RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "the", " ", "A", " ", 
      RowBox[{"matrices", ":", " ", 
       RowBox[{"index", " ", "sets", " ", 
        RowBox[{"{", "2", "}"}]}]}]}], ",", " ", 
     RowBox[{"{", "1", "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ".", 
       " ", "\"\<Together\>\""}], " ", "writes", " ", "the", " ", "result", " ",
       "as", " ", "a", " ", "single", " ", "rational", " ", 
      RowBox[{"function", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minorsAL", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], "]"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
        "]"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minorsAR", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], "]"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftAR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
        "]"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "the", " ", "B", " ", 
      RowBox[{"matrices", ":", " ", 
       RowBox[{"index", " ", "sets", " ", 
        RowBox[{"{", "1", "}"}]}]}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", " ", 
     RowBox[{"{", "2", "}"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minorsBL", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], "]"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBL", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minorsBR", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], "]"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Together", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"shiftBR", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.002812865394308*^9, 4.002812881556519*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"e2494de6-20a5-4ea7-91df-5af3668d26f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Collect", " ", "all", " ", "16", " ", "principal", " ", "minors"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"minors", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"minorsAL", ",", "minorsAR", ",", "minorsBL", ",", "minorsBR"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", "minors"}]}]], "Input",
 CellLabel->
  "In[207]:=",ExpressionUUID->"8a50f364-fdbc-40a0-8584-1e0ff9710528"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"64", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"511", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "-", 
     RowBox[{"64", " ", "W", " ", "x"}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"704", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"192", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"32", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"319", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "-", 
     RowBox[{"32", " ", "W", " ", "x"}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"480", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"8128", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"64897", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "-", 
     RowBox[{"8128", " ", "W", " ", "x"}], "-", 
     RowBox[{"16384", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", "x"}], "-", 
     RowBox[{"8128", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"89408", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"155200", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"16384", " ", 
      SuperscriptBox["v", "2"], " ", "W", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"212992", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"32768", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "3"]}]}], 
    RowBox[{"4096", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"786432", " ", 
      SuperscriptBox["v", "4"], " ", "x"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24384"}], " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "2"]}], "+", 
      RowBox[{"1560576", " ", 
       SuperscriptBox["W", "3"]}], "-", 
      RowBox[{"100071555", " ", 
       SuperscriptBox["v", "4"], " ", "x"}], "+", 
      RowBox[{"12484608", " ", 
       SuperscriptBox["v", "2"], " ", "W", " ", "x"}], "+", 
      RowBox[{"49938432", " ", 
       SuperscriptBox["v", "4"], " ", "W", " ", "x"}], "-", 
      RowBox[{"3121152", " ", 
       SuperscriptBox["W", "2"], " ", "x"}], "-", 
      RowBox[{"1560576", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "2"], " ", "x"}], "-", 
      RowBox[{"16076800", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["W", "2"], " ", "x"}], "-", 
      RowBox[{"3145728", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "3"], " ", "x"}], "-", 
      RowBox[{"12435840", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"12192000", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"122877440", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"15605760", " ", 
       SuperscriptBox["v", "2"], " ", "W", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"19963904", " ", 
       SuperscriptBox["v", "4"], " ", "W", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"100663296", " ", 
       SuperscriptBox["v", "6"], " ", "W", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"3145728", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"15728640", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"19922944", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"1560576", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"18726912", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"82063360", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"87351296", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"188821504", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"12582912", " ", 
       SuperscriptBox["v", "4"], " ", "W", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"36700160", " ", 
       SuperscriptBox["v", "6"], " ", "W", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"25165824", " ", 
       SuperscriptBox["v", "8"], " ", "W", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3145728", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"18874368", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"163577856", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"164626432", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"2097152", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"511", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "-", 
     RowBox[{"448", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"319", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "-", 
     RowBox[{"352", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"2032", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"64897", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "-", 
     RowBox[{"4096", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", "x"}], "-", 
     RowBox[{"56896", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"130816", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"16384", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"147456", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"16384", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "3"]}]}], 
    RowBox[{"4096", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"786432", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"97536", " ", 
       SuperscriptBox["W", "4"]}], "+", 
      RowBox[{"3108960", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "2"], " ", "x"}], "-", 
      RowBox[{"780288", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "3"], " ", "x"}], "-", 
      RowBox[{"393216", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "4"], " ", "x"}], "-", 
      RowBox[{"100071555", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"25017984", " ", 
       SuperscriptBox["v", "4"], " ", "W", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"1560576", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"20088832", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"1572864", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "3"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"786432", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["W", "3"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"37551360", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"160184960", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"46915584", " ", 
       SuperscriptBox["v", "4"], " ", "W", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"50380800", " ", 
       SuperscriptBox["v", "6"], " ", "W", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"3932160", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"19660800", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"7340032", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["W", "2"], " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"32526336", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"89907200", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"108986368", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"62914560", " ", 
       SuperscriptBox["v", "4"], " ", "W", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"3145728", " ", 
       SuperscriptBox["v", "6"], " ", "W", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"6291456", " ", 
       SuperscriptBox["v", "8"], " ", "W", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"78643200", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7340032", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"81788928", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"10485760", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["x", "5"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"255", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["v", "2"], " ", "W", " ", "x"}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"896", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"256", " ", 
      SuperscriptBox["W", "4"]}], "+", 
     RowBox[{"16352", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", "x"}], "+", 
     RowBox[{"195585", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"32768", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"28672", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"22528", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["W", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"228608", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"752512", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"65536", " ", 
      SuperscriptBox["v", "2"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"155648", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"40960", " ", 
      SuperscriptBox["v", "6"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"65536", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"348160", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"57344", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"229376", " ", 
      SuperscriptBox["v", "8"], " ", 
      SuperscriptBox["x", "4"]}]}], 
    RowBox[{"4096", " ", 
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox["x", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"255", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["v", "2"], " ", "W", " ", "x"}], "-", 
     RowBox[{"320", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"128", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"256", " ", 
      SuperscriptBox["W", "4"]}], "+", 
     RowBox[{"16352", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", "x"}], "+", 
     RowBox[{"195585", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"32768", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"20480", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"14336", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["W", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"229120", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"228736", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"65536", " ", 
      SuperscriptBox["v", "2"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"90112", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"24576", " ", 
      SuperscriptBox["v", "6"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"65536", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"151552", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"90112", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"65536", " ", 
      SuperscriptBox["v", "8"], " ", 
      SuperscriptBox["x", "4"]}]}], 
    RowBox[{"4096", " ", 
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox["x", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"255", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"768", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"256", " ", 
      SuperscriptBox["W", "4"]}], "+", 
     RowBox[{"16352", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", "x"}], "-", 
     RowBox[{"2048", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "3"], " ", "x"}], "+", 
     RowBox[{"195585", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"32640", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"8192", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"14336", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["W", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"97792", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"621696", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"8192", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"98304", " ", 
      SuperscriptBox["v", "6"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"36864", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"172032", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"98304", " ", 
      SuperscriptBox["v", "8"], " ", 
      SuperscriptBox["x", "4"]}]}], 
    RowBox[{"4096", " ", 
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox["x", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["W", "2"]}], "+", 
     RowBox[{"255", " ", 
      SuperscriptBox["v", "2"], " ", "x"}], "-", 
     RowBox[{"192", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["v", "2"], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"256", " ", 
      SuperscriptBox["W", "4"]}], "+", 
     RowBox[{"16352", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "2"], " ", "x"}], "-", 
     RowBox[{"2048", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["W", "3"], " ", "x"}], "+", 
     RowBox[{"195585", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"32640", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"6144", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["W", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"98304", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"97920", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"24576", " ", 
      SuperscriptBox["v", "4"], " ", "W", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"36864", " ", 
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"73728", " ", 
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["x", "4"]}]}], 
    RowBox[{"4096", " ", 
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox["x", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{4.0028128878243303`*^9, 4.0028274952196074`*^9, 
  4.002933726741364*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"7bb7bb14-1d19-46c4-8f31-462e9fd84482"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "we", " ", "begin", " ", "the", " ", "positivity", " ", 
     RowBox[{"checks", ".", " ", "Note"}], " ", "that", " ", "manual", " ", 
     "inspection", " ", "already", " ", "shows", " ", "that", " ", "all", " ",
      "the", " ", "denominators", " ", "are", " ", "positive", " ", 
     "throughout", " ", "D_", "*"}], ",", " ", 
    RowBox[{"but", " ", 
     RowBox[{"let", "'"}], "s", " ", "check", " ", "this", " ", 
     RowBox[{"anyway", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numerators", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"minors", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"denominators", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Denominator", "[", 
        RowBox[{"minors", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[209]:=",ExpressionUUID->"b6dfdf23-4369-4dcc-86e9-e7057e8beda3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Form", " ", "a", " ", "list", " ", "of", " ", "16", " ", "entries"}], ",",
     " ", 
    RowBox[{
     RowBox[{
      RowBox[{"with", " ", "i"}], "-", 
      RowBox[{"th", " ", "entry"}]}], " ", "=", " ", 
     RowBox[{"the", " ", 
      RowBox[{"T", "/", "F"}], " ", "value", " ", "of", " ", "whether", " ", 
      "there", " ", "exists", " ", "x"}]}], ",", "v", ",", 
    RowBox[{
    "W", " ", "in", " ", "the", " ", "domain", " ", "with", " ", 
     "nonpositive", " ", 
     RowBox[{"denominator", ".", " ", "All"}], " ", "should", " ", "resolve", 
     " ", "to", " ", "False"}], ",", " ", 
    RowBox[{
    "meaning", " ", "all", " ", "denominators", " ", "are", " ", "positive", " ",
      "throughout", " ", "the", " ", "domain"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Resolve", "[", 
     RowBox[{
      RowBox[{"Exists", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "v", ",", "W"}], "}"}], ",", 
        RowBox[{"domainStar", "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"denominators", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "<=", "0"}], ")"}]}]}], "]"}], ",",
       "Reals"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.0028129159298897`*^9, 4.002812916429606*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"b1194896-3ca6-4561-8614-91ebf3fb4ced"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False"}], "}"}]], "Output",
 CellChangeTimes->{4.00281291841432*^9, 4.002827498549283*^9, 
  4.0029337287262897`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"ded5a7d6-2783-4ccf-bbd0-d17fe124fc06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "do", " ", "the", " ", "same", " ", "for", " ", "the", " ", 
    RowBox[{"numerator", ".", " ", "This"}], " ", "takes", " ", "a", " ", 
    "few", " ", 
    RowBox[{"seconds", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Resolve", "[", 
     RowBox[{
      RowBox[{"Exists", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "v", ",", "W"}], "}"}], ",", 
        RowBox[{"domainStar", "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"numerators", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "<=", "0"}], ")"}]}]}], "]"}], ",",
       "Reals"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.00281303411477*^9, 4.002813037937381*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"abdadef0-a289-471d-be2a-b7fe7aa94bcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False"}], "}"}]], "Output",
 CellChangeTimes->{4.002812930008218*^9, 4.002827506642508*^9, 
  4.002933736253377*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"fc6074d3-d758-4b41-8853-d7ea7c449d25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "Resolve"}], " ", "is", " ", "kind", " ", "of", " ", 
     "a", " ", "black", " ", "box"}], ",", " ", 
    RowBox[{
    "so", " ", "the", " ", "following", " ", "cell", " ", "explicitly", " ", 
     "instructs", " ", "Mathematica", " ", "to", " ", "perform", " ", "a", " ",
      "cylindrical", " ", "algebraic", " ", "decomposition", " ", "of", " ", 
     "D_", "*", " ", "to", " ", "test", " ", "the", " ", "positivity", " ", 
     "of", " ", "each", " ", 
     RowBox[{"numerator", "."}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "checks", "}"}], ",", 
    RowBox[{
     RowBox[{"checks", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"positiveRegion", "=", 
            RowBox[{"CylindricalDecomposition", "[", 
             RowBox[{
              RowBox[{"domainStar", "&&", 
               RowBox[{
                RowBox[{"numerators", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ">", "0"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "v", ",", "W"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"Resolve", "[", 
           RowBox[{
            RowBox[{"ForAll", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"x", ",", "v", ",", "W"}], "}"}], ",", 
              RowBox[{"Equivalent", "[", 
               RowBox[{"positiveRegion", ",", "domainStar"}], "]"}]}], "]"}], 
            ",", "Reals"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "numerators", "]"}]}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<IndividualChecks\>\"", "->", "checks"}], ",", 
       RowBox[{"\"\<AllPositive\>\"", "->", 
        RowBox[{"And", "@@", "checks"}]}]}], "|>"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.002933788480582*^9, 4.0029338227905188`*^9}, {
  4.002933887476687*^9, 
  4.002933893853818*^9}},ExpressionUUID->"b6ef2de2-de93-4db7-9fb7-\
6897696a9754"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"IndividualChecks\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
      ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
      "True", ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"\<\"AllPositive\"\>", "\[Rule]", "True"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.002933830852824*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"7eff1664-b6c5-4c91-8923-4b47bed6eca0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 5 checks", "Section",
 CellChangeTimes->{{4.002813570209483*^9, 
  4.002813574781869*^9}},ExpressionUUID->"9041a829-45b9-4da1-9c87-\
654cd502e10d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "We"}], " ", "will", " ", "check", " ", "the", " ", 
     "following", " ", 
     RowBox[{"things", ":", "\[IndentingNewLine]", 
      RowBox[{"1.", " ", "The", " ", "formulas", " ", "for", " ", 
       RowBox[{"b", "^", "2"}], " ", "V_H"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"b", "^", "2"}], " ", "V_A", " ", "at", " ", "the", " ", "end", " ",
      "of", " ", "Section", " ", "5.2", "\[IndentingNewLine]", "2.", " ", 
     "The", " ", "action", " ", "of", " ", 
     RowBox[{
      RowBox[{"b", "^", "2"}], " ", "\\", "mathcal"}], 
     RowBox[{"{", "K", "}"}], " ", "on", " ", "the", " ", "ASD", " ", "basis",
      " ", 
     RowBox[{"(", 
      RowBox[{
      "used", " ", "in", " ", "the", " ", "proof", " ", "of", " ", "Lemam", " ",
        "5.7"}], ")"}], "\[IndentingNewLine]", "3.", " ", "Various", " ", 
     "equations", " ", "in", " ", "Section", " ", "5.4"}]}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Definitions", " ", "of", " ", "VH", " ", "and", " ", "VA", " ", "from", " ",
     "Proposition", " ", "5.4"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VH", "=", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"K2", "+", "H12", "+", 
        RowBox[{"2", "M2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VA", "=", 
     RowBox[{"K1", "+", "K2", "+", "H12", "+", "H23", "-", 
      RowBox[{"2", "M2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Check", " ", "formulas", " ", "at", " ", "the", " ", "end", " ", "of", " ",
      "Section", " ", "5.2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", "VH"}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", 
              RowBox[{"x", "[", "s", "]"}]}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "s", "]"}], "^", "2"}], 
              RowBox[{"x", "[", "s", "]"}]}], "+", 
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], 
              RowBox[{"x", "[", "s", "]"}], 
              RowBox[{"Z", "[", "s", "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"z", "[", "s", "]"}]}]}], ")"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", "VA"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "'"}], "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "-", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], 
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"x", "[", "s", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"v", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"x", "[", "s", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"z", "[", "s", "]"}]}]}]}], "\[IndentingNewLine]", "}"}], "/.",
        "curvatureRules"}], "/.", "geometryRules"}], "//.", "odeRules4"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0028135786188507`*^9, 4.002813839260728*^9}, {
  4.002814790049842*^9, 4.002814796202834*^9}, {4.002820731702704*^9, 
  4.002820733833037*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"64776c38-752f-4d66-8d17-09c781cb21b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{4.00281378522113*^9, 4.00281381905059*^9}, 
   4.002827511191955*^9, 4.002933736283537*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"af297003-4f06-4840-8b71-387d66ac5e20"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "action", " ", "of", " ", 
    RowBox[{
     RowBox[{"b", "^", "2"}], " ", "\\", "mathcal"}], 
    RowBox[{"{", "K", "}"}], " ", "on", " ", "ASD", " ", "basis"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Represent", " ", "2"}], "-", 
    RowBox[{
    "forms", " ", "as", " ", "antisymmetric", " ", "matrices", " ", "and", " ",
      "construct", " ", "the", " ", "ASD", " ", "basis"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wedge2", "[", 
      RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "u", ",", "v"}], "]"}], "-", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "v", ",", "u"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigma0", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"wedge2", "[", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"e", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"wedge2", "[", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"e", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ")"}]}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaPlus", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"wedge2", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"wedge2", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wedge2", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"wedge2", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ")"}], "/",
       "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaMinus", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"wedge2", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"wedge2", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wedge2", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"wedge2", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"e", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ")"}], "/",
       "2"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Implement", " ", "the", " ", "definition", " ", 
     RowBox[{"of", " ", "\\", "mathcal"}], 
     RowBox[{"{", "K", "}"}], " ", "in", " ", "Lemma", " ", "5.7"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.002813841654394*^9, 4.002814043507769*^9}, {
  4.002814249948821*^9, 4.002814263620514*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"e0cc52be-9f25-4a38-baf3-4588151889e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KAction", "[", "form_", "]"}], ":=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ricciE", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "n"}], "]"}], "]"}], 
          RowBox[{"form", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "j"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ricciE", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "n"}], "]"}], "]"}], 
          RowBox[{"form", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "n"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rmE", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "l", ",", "n"}], "]"}], "]"}], 
         RowBox[{"form", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "l"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.002814054173962*^9, 4.00281416653881*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"1253b084-dd9b-4ff7-a62c-205be8d1bbda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "the", " ", "claimed", " ", "actions"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", 
        RowBox[{"KAction", "[", "sigma0", "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", 
           RowBox[{"x", "[", "s", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"x", "[", "s", "]"}]}], "+", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], 
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"z", "[", "s", "]"}]}]}], ")"}], "sigma0"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", 
        RowBox[{"KAction", "[", "sigmaPlus", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "'"}], "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "+", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], 
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"x", "[", "s", "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"v", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"x", "[", "s", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"z", "[", "s", "]"}]}]}], ")"}], "sigmaPlus"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", 
        RowBox[{"KAction", "[", "sigmaMinus", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "'"}], "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "+", 
          RowBox[{
           RowBox[{"v", "[", "s", "]"}], 
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"x", "[", "s", "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"v", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"x", "[", "s", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"z", "[", "s", "]"}]}]}], ")"}], "sigmaMinus"}]}]}], 
     "\[IndentingNewLine]", "}"}], "//.", "odeRules4"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{4.002814178730514*^9, 4.002814229713943*^9}, {
  4.002814268907382*^9, 4.002814317730892*^9}, {4.002814365859404*^9, 
  4.0028143706837254`*^9}, {4.002814413563129*^9, 4.0028144737793827`*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"a1173aba-6609-4101-9cfe-ec92643c0da5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{4.002814208207605*^9, 4.002814318051325*^9}, 
   4.002814370990383*^9, {4.002814413874854*^9, 4.0028144740249453`*^9}, 
   4.0028275154185133`*^9, 4.002933736564918*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"62f98da6-35ac-4a1d-8eb0-eaa51c2311d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "various", " ", "equations", " ", "in", " ", "Section", " ", 
    
    RowBox[{"5.4", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lambdajq", "=", 
     RowBox[{
      RowBox[{"2", "j", 
       RowBox[{"(", 
        RowBox[{"j", "+", "1"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"q", "^", "2"}], "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"djq0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "2"}], "/", 
       RowBox[{"x", "[", "s", "]"}]}], "+", "lambdajq", "+", 
      RowBox[{"2", 
       RowBox[{"v", "[", "s", "]"}], 
       RowBox[{"x", "[", "s", "]"}], 
       RowBox[{"Z", "[", "s", "]"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"z", "[", "s", "]"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"x", "[", "s", "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"v", "[", "s", "]"}], "-", 
         RowBox[{
          RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}]}], "-", "8"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rho", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "s", "]"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"f", "'"}], "[", "s", "]"}], 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "s"}], "]"}], "/", "Q"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"VH", "+", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"f", "'"}], "[", "s", "]"}], "^", "2"}], "/", "4"}]}],
             ")"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", 
              RowBox[{"x", "[", "s", "]"}]}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "s", "]"}], "^", "2"}], 
              RowBox[{"x", "[", "s", "]"}]}], "+", 
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], 
              RowBox[{"x", "[", "s", "]"}], 
              RowBox[{"Z", "[", "s", "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"z", "[", "s", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Z", "[", "s", "]"}], "-", 
               RowBox[{"2", 
                RowBox[{"v", "[", "s", "]"}]}]}], ")"}], "^", "2"}], "/", 
            "4"}]}]}], " ", ",", 
         RowBox[{"(*", " ", 
          RowBox[{"(", "5.34", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"VA", "+", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"f", "'"}], "[", "s", "]"}], "^", "2"}], "/", "4"}]}],
             ")"}]}], "-", 
          RowBox[{
           RowBox[{"z", "[", "s", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "s", "]"}], "-", "2"}], ")"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], 
              RowBox[{"Z", "[", "s", "]"}]}], "-", "1", "-", 
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Z", "[", "s", "]"}], "-", 
               RowBox[{"2", 
                RowBox[{"v", "[", "s", "]"}]}]}], ")"}], "^", "2"}], "/", 
            "4"}]}]}], " ", ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"(", "5.35", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"VH", "+", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"f", "'"}], "[", "s", "]"}], "^", "2"}], "/", "4"}]}],
             ")"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"y4", "[", "s", "]"}]}], "+", "8", "-", 
          RowBox[{
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Z", "[", "s", "]"}], "/", "2"}], "+", 
                RowBox[{"v", "[", "s", "]"}], "-", "2"}], ")"}], "^", "2"}], "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}]}]}], 
            ")"}]}]}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{"Equality", " ", "in", " ", 
           RowBox[{"(", "5.38", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", "s", "]"}], "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"VH", "+", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"f", "'"}], "[", "s", "]"}], "^", "2"}], "/", "4"}]}],
             ")"}]}], "+", 
          RowBox[{
           RowBox[{"2", "/", "3"}], "*", "djq0"}], "-", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", 
              RowBox[{"x", "[", "s", "]"}]}], ")"}]}]}], "-", 
          RowBox[{
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"Z", "[", "s", "]"}], "^", "2"}], "/", "4"}]}], "-", 
          RowBox[{
           RowBox[{"2", "/", "3"}], "*", "lambdajq"}], "-", 
          RowBox[{
           RowBox[{"4", "/", "3"}], "*", 
           RowBox[{"z", "[", "s", "]"}]}], "+", 
          RowBox[{"40", "/", "3"}], "-", 
          RowBox[{
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"26", "/", "3"}], "-", 
             RowBox[{
              RowBox[{"11", "/", "3"}], "*", 
              RowBox[{
               RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"7", "/", "3"}], "*", 
              RowBox[{"v", "[", "s", "]"}], 
              RowBox[{"Z", "[", "s", "]"}]}], "-", 
             RowBox[{
              RowBox[{"8", "/", "3"}], "*", 
              RowBox[{"v", "[", "s", "]"}]}]}], ")"}]}]}], ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"Equation", " ", "below", " ", 
           RowBox[{"(", "5.39", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"rho", "-", 
          RowBox[{"\[Xi]", "[", "s", "]"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "'"}], "[", "s", "]"}], 
           RowBox[{"Z", "[", "s", "]"}]}], "+", "4", "-", 
          RowBox[{
           RowBox[{"x", "[", "s", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"v", "[", "s", "]"}], "^", "2"}]}], ")"}]}]}]}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{"(", "5.40", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
        "}"}], "/.", "curvatureRules"}], "/.", "geometryRules"}], "//.", 
     "odeRules4"}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.002814571187072*^9, 4.002814744202997*^9}, {
  4.0028148146343517`*^9, 4.002815187640169*^9}, {4.002820677950448*^9, 
  4.0028207094392443`*^9}, {4.002827524566098*^9, 4.002827538998867*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"54ee021e-ba5b-4590-bd02-97f4cb4e7d73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{4.002814591395159*^9, 4.002814621297616*^9}, 
   4.002814665081933*^9, {4.002814724809738*^9, 4.0028147319796133`*^9}, {
   4.002814985341928*^9, 4.002815018837969*^9}, 4.002815076163028*^9, {
   4.002815162756209*^9, 4.0028151773468037`*^9}, {4.002827525876153*^9, 
   4.002827539531179*^9}, 4.002933737307395*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"7a62cfc7-a4a6-434c-b365-02b9b02aeb97"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualization of the positivity of all 16 principal minors", "Section",
 CellChangeTimes->{{4.002816124963176*^9, 4.002816128610203*^9}, {
  4.002816394820122*^9, 4.002816399404636*^9}, {4.002933738106192*^9, 
  4.002933738707382*^9}},ExpressionUUID->"c654395e-b710-43ac-b19d-\
e1ae8540d4fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"lowerW", ",", "upperW"}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lowerW", "[", 
    RowBox[{"xx_", ",", "vv_"}], "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"6", " ", "vv"}], ",", 
     RowBox[{"2", " ", "xx", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"vv", "^", "2"}]}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"upperW", "[", 
     RowBox[{"xx_", ",", "vv_"}], "]"}], ":=", 
    RowBox[{"4", "-", "xx", "+", 
     RowBox[{"xx", " ", 
      RowBox[{"vv", "^", "2"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"slice", "=", 
       RowBox[{"Rationalize", "[", 
        RowBox[{"t", ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"Plot3D", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"ArcSinh", "[", 
           RowBox[{
            RowBox[{"minors", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", " ", 
            RowBox[{"W", "->", 
             RowBox[{
              RowBox[{"lowerW", "[", 
               RowBox[{"x", ",", "v"}], "]"}], "+", 
              RowBox[{"slice", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"upperW", "[", 
                  RowBox[{"x", ",", "v"}], "]"}], "-", 
                 RowBox[{"lowerW", "[", 
                  RowBox[{"x", ",", "v"}], "]"}]}], ")"}]}]}]}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"1", "/", "1000"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", 
           RowBox[{"1", "/", "1000"}], ",", 
           RowBox[{"2", "/", "3"}]}], "}"}], ",", 
         RowBox[{"RegionFunction", "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xx", ",", "vv", ",", "height"}], "}"}], ",", 
            RowBox[{
             RowBox[{"lowerW", "[", 
              RowBox[{"xx", ",", "vv"}], "]"}], "<=", 
             RowBox[{"upperW", "[", 
              RowBox[{"xx", ",", "vv"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"ColorFunction", "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xx", ",", "vv", ",", "height"}], "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"height", ">=", "0"}], ",", 
              RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
         RowBox[{"Mesh", "->", "None"}], ",", 
         RowBox[{"PlotPoints", "->", "40"}], ",", 
         RowBox[{"MaxRecursion", "->", "2"}], ",", 
         RowBox[{"WorkingPrecision", "->", "40"}], ",", 
         RowBox[{"PlotRange", "->", "All"}], ",", 
         RowBox[{"AxesLabel", "->", 
          RowBox[{"{", 
           
           RowBox[{"\"\<x\>\"", ",", "\"\<v\>\"", 
            ",", "\"\<arcsinh(minor)\>\""}], "}"}]}], ",", 
         RowBox[{"ImageSize", "->", "Large"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Exclusions", "->", "None"}]}], "]"}], ",", 
       RowBox[{"(*", 
        RowBox[{"Reference", " ", 
         RowBox[{"plane", ":", 
          RowBox[{"height", " ", "zero"}]}]}], "*)"}], 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", 
          RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
          RowBox[{"Polygon", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"2", "/", "3"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"2", "/", "3"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
         "}"}], "]"}], ",", 
       RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\"\<minor\>\""}], "}"}], ",", "1", ",", 
     "16", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"1", "/", "2"}], ",", "\"\<position in W interval\>\""}], 
      "}"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"ContinuousAction", "->", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{4.002816129872382*^9, 4.002816129872451*^9}, {
  4.0028163490428123`*^9, 4.0028163748922443`*^9}, {4.0028277028126783`*^9, 
  4.002827742121997*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"ed937c31-2d2d-479e-84d1-394e6f9a8e76"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 1, $CellContext`t$$ = Rational[1, 2], 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`i$$], 1, "minor"}, 1, 16, 1, ControlType -> 
      Manipulator}, {{
       Hold[$CellContext`t$$], 
       Rational[1, 2], "position in W interval"}, 0, 1, ControlType -> 
      Manipulator}}, Typeset`size$$ = {
    576., {203.80652391836819`, 209.53845751211819`}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True, 
    Typeset`keyframeActionsQ$$ = False, Typeset`keyframeList$$ = {}}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`i$$ = 1, $CellContext`t$$ = 
        Rational[1, 2]}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$, Typeset`keyframeActionsQ$$, 
        Typeset`keyframeList$$}, "Body" :> 
      With[{$CellContext`slice$ = Rationalize[$CellContext`t$$, 0]}, 
        Show[
         Plot3D[
          Evaluate[
           ArcSinh[
            ReplaceAll[
             
             Part[$CellContext`minors, $CellContext`i$$], $CellContext`W -> \
$CellContext`lowerW[$CellContext`x, $CellContext`v] + $CellContext`slice$ \
($CellContext`upperW[$CellContext`x, $CellContext`v] - \
$CellContext`lowerW[$CellContext`x, $CellContext`v])]]], {$CellContext`x, 1/
           1000, 1}, {$CellContext`v, 1/1000, 2/3}, RegionFunction -> 
          Function[{$CellContext`xx, $CellContext`vv, $CellContext`height}, \
$CellContext`lowerW[$CellContext`xx, $CellContext`vv] <= \
$CellContext`upperW[$CellContext`xx, $CellContext`vv]], ColorFunction -> 
          Function[{$CellContext`xx, $CellContext`vv, $CellContext`height}, 
            If[$CellContext`height >= 0, 
             Darker[Green], Red]], ColorFunctionScaling -> False, Mesh -> 
          None, PlotPoints -> 40, MaxRecursion -> 2, WorkingPrecision -> 40, 
          PlotRange -> All, AxesLabel -> {"x", "v", "arcsinh(minor)"}, 
          ImageSize -> Large, Exclusions -> None], 
         Graphics3D[{Gray, 
           Opacity[0.2], 
           Polygon[{{0, 0, 0}, {1, 0, 0}, {1, 2/3, 0}, {0, 2/3, 0}}]}], 
         PlotRange -> All]], 
      "Specifications" :> {{{$CellContext`i$$, 1, "minor"}, 1, 16, 
         1}, {{$CellContext`t$$, 
          Rational[1, 2], "position in W interval"}, 0, 1}}, 
      "Options" :> {ContinuousAction -> False}, "DefaultOptions" :> {}],
     ImageSizeCache->{
      625.0999999999999, {266.27704047635973`, 272.00897407010973`}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  4.002816130421248*^9, {4.00281635288161*^9, 4.0028163753489723`*^9}, 
   4.002827541697356*^9, 4.0028277061492443`*^9, {4.0028277367385798`*^9, 
   4.002827742445732*^9}, 4.002933739716361*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"44613ecb-fb06-461b-9f82-ad5351d24b9a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{865, 977},
WindowMargins->{{-1, Automatic}, {Automatic, 1}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1f86ad90-7cab-4116-a8e7-5b60e7046930"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 311, 6, 217, "Title",ExpressionUUID->"55bf861f-c60a-4e89-aeee-03a6a7415e1c"],
Cell[CellGroupData[{
Cell[912, 32, 161, 3, 66, "Section",ExpressionUUID->"578249fd-f01d-47fc-9ea6-acf0293c43ef"],
Cell[1076, 37, 353, 9, 29, "Input",ExpressionUUID->"5d2a67f5-8ccb-4020-83ec-5c76d5935125"],
Cell[1432, 48, 2741, 87, 111, "Input",ExpressionUUID->"8d64e8b8-c058-4028-b34b-db2fca177c0d"],
Cell[CellGroupData[{
Cell[4198, 139, 7539, 198, 764, "Input",ExpressionUUID->"c322a912-ed78-4a5d-97fd-42f0ce10390f"],
Cell[11740, 339, 656, 18, 46, "Output",ExpressionUUID->"9e4a4203-6543-492f-a129-66c15a0af22b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12433, 362, 1672, 48, 151, "Input",ExpressionUUID->"2ebb1bd5-e802-4ae5-84aa-b4e84f870ad6"],
Cell[14108, 412, 220, 3, 70, "Output",ExpressionUUID->"cd6a55cf-7a27-44c1-b625-61758480f97d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14365, 420, 3412, 98, 70, "Input",ExpressionUUID->"89d1e266-9eee-46b6-a9c5-3f67a89efdf8"],
Cell[17780, 520, 284, 5, 70, "Output",ExpressionUUID->"f5e79b12-5120-4452-80ce-993159497424"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18101, 530, 3373, 92, 70, "Input",ExpressionUUID->"571c99df-821c-4631-ac6a-d53e86bca62b"],
Cell[21477, 624, 277, 5, 70, "Output",ExpressionUUID->"f946a4e6-e607-4f4d-9bad-4afa83130205"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21791, 634, 2276, 57, 70, "Input",ExpressionUUID->"549d4555-6e86-48af-be10-169c83e14b26"],
Cell[24070, 693, 419, 8, 70, "Output",ExpressionUUID->"6b255c7b-e46f-45e2-9f59-4729db996f9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24526, 706, 3348, 87, 70, "Input",ExpressionUUID->"f23627b5-3e3e-426b-bec0-1e9123c49944"],
Cell[27877, 795, 496, 12, 70, "Output",ExpressionUUID->"53b0d5b5-253f-4aa1-9df4-1c36cd6e13f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28410, 812, 2159, 56, 70, "Input",ExpressionUUID->"89cef0e5-a2c4-452a-bba9-7854cf926d67"],
Cell[30572, 870, 438, 10, 70, "Output",ExpressionUUID->"4c6df82c-14cd-47c1-84fb-2815eb90bbc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31047, 885, 5533, 163, 70, "Input",ExpressionUUID->"c14f26c2-887b-4400-82db-b0ecfd394397"],
Cell[36583, 1050, 346, 6, 70, "Output",ExpressionUUID->"377af285-7899-451a-9153-a44a1f3a7972"]
}, Open  ]],
Cell[36944, 1059, 5786, 152, 70, "Input",ExpressionUUID->"d69e5ea6-ff54-4141-9d69-4759e405fdec"],
Cell[CellGroupData[{
Cell[42755, 1215, 474, 11, 70, "Input",ExpressionUUID->"4da134f2-e6d9-46bf-8f87-ab711fd8e9c3"],
Cell[43232, 1228, 2107, 62, 70, "Output",ExpressionUUID->"a42d28f0-37dd-4248-b45e-306f2f2ac9a2"]
}, Open  ]],
Cell[45354, 1293, 1951, 42, 70, "Input",ExpressionUUID->"1ed08020-4323-4b6a-8b5f-4f8a6d34dd62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47342, 1340, 334, 5, 70, "Section",ExpressionUUID->"ea94fb12-aa73-4d2d-b77d-8c83c953c97c"],
Cell[47679, 1347, 3533, 93, 70, "Input",ExpressionUUID->"fe6ef501-d7cb-40b5-8f34-d9cc1472eaa2"],
Cell[CellGroupData[{
Cell[51237, 1444, 3085, 88, 70, "Input",ExpressionUUID->"028d35c6-2855-4107-b9c3-2708041bdc08"],
Cell[54325, 1534, 442, 8, 70, "Output",ExpressionUUID->"06626eae-15c7-467f-a6ab-3bfa20e74ef0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54804, 1547, 2351, 68, 70, "Input",ExpressionUUID->"78ca5814-1ca4-43bb-a379-3b5684770daf"],
Cell[57158, 1617, 275, 4, 70, "Output",ExpressionUUID->"bd2ee8fb-600a-4d56-93ad-fe2dcbf7bdfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57470, 1626, 2853, 81, 70, "Input",ExpressionUUID->"65fdfbfc-5cfd-461f-a4ba-4de0c166a8f7"],
Cell[60326, 1709, 243, 3, 70, "Output",ExpressionUUID->"863d81d5-63f1-48d5-b209-daf96c53720b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60606, 1717, 2658, 74, 70, "Input",ExpressionUUID->"51f6a41d-9978-421b-8f15-b1877edd5f3c"],
Cell[63267, 1793, 303, 6, 70, "Output",ExpressionUUID->"eb649356-512d-46c3-94a5-69d2501e2656"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63619, 1805, 232, 4, 70, "Section",ExpressionUUID->"c3b27970-9753-4c72-a1bc-d44078e46ad6"],
Cell[63854, 1811, 686, 16, 70, "Input",ExpressionUUID->"e56da82f-6671-439e-be6c-4a7fa2836409"],
Cell[64543, 1829, 2089, 54, 70, "Input",ExpressionUUID->"e8fb25cf-a1e1-4f42-8ea5-ebafa511ccd8"],
Cell[66635, 1885, 2898, 79, 70, "Input",ExpressionUUID->"270e9279-eb14-45ca-83b3-5921f43402b8"],
Cell[69536, 1966, 1123, 28, 70, "Input",ExpressionUUID->"35ccc09b-0af0-4275-9ad3-7b1568e1e899"],
Cell[70662, 1996, 3095, 80, 70, "Input",ExpressionUUID->"b53d1466-3b9d-4628-926f-0866cebb7ee4"],
Cell[73760, 2078, 2855, 72, 70, "Input",ExpressionUUID->"b4739c9f-03d1-4290-ad04-6090d4469370"],
Cell[CellGroupData[{
Cell[76640, 2154, 1128, 30, 70, "Input",ExpressionUUID->"1f484468-0fd7-40d7-8032-7d844695ecd2"],
Cell[77771, 2186, 411, 9, 70, "Output",ExpressionUUID->"85d51bfb-dfbf-44b4-ba6e-d8c3d9570377"]
}, Open  ]],
Cell[78197, 2198, 1584, 42, 70, "Input",ExpressionUUID->"e2754bd8-86bc-4433-a6f8-940838d946df"],
Cell[CellGroupData[{
Cell[79806, 2244, 4415, 111, 70, "Input",ExpressionUUID->"908d77d6-9a97-467e-b844-815d6b873c3e"],
Cell[84224, 2357, 820, 18, 70, "Output",ExpressionUUID->"147f2115-544b-456f-832a-a03a7e491467"]
}, Open  ]],
Cell[85059, 2378, 1268, 32, 70, "Input",ExpressionUUID->"26541a5c-5215-4860-8c11-284339d670ca"],
Cell[86330, 2412, 509, 10, 70, "Input",ExpressionUUID->"0be0b011-0a67-4ef3-ae6d-4c6f9755324b"],
Cell[CellGroupData[{
Cell[86864, 2426, 2462, 68, 70, "Input",ExpressionUUID->"bb456425-ace9-470c-9fa5-f27116be8204"],
Cell[89329, 2496, 470, 7, 70, "Output",ExpressionUUID->"466a8cd6-0da5-488d-aad1-a1074e1c47fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89848, 2509, 285, 4, 70, "Section",ExpressionUUID->"6e1a2492-b0e5-42e1-b763-f56abd65fa1e"],
Cell[90136, 2515, 5884, 157, 70, "Input",ExpressionUUID->"ca3c8a6f-2533-4342-855c-89f6e9fea916"],
Cell[96023, 2674, 450, 10, 70, "Input",ExpressionUUID->"2584b736-c89e-4ca7-8499-e7dc2c11e7a1"],
Cell[CellGroupData[{
Cell[96498, 2688, 1816, 44, 70, "Input",ExpressionUUID->"d84f6131-fdb0-473a-bd97-b3e5d99c4c27"],
Cell[98317, 2734, 225, 3, 70, "Output",ExpressionUUID->"0c47c724-14f5-45df-93bf-26072bb091e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98579, 2742, 1495, 42, 70, "Input",ExpressionUUID->"b437b34a-9911-46b4-a6b3-294ac266bf55"],
Cell[100077, 2786, 227, 3, 70, "Output",ExpressionUUID->"9e207496-dddb-4720-a24b-7d4298b7fd88"]
}, Open  ]],
Cell[100319, 2792, 7677, 206, 70, "Input",ExpressionUUID->"57ea83f8-04b8-4f3c-babb-4d30c66a3f02"],
Cell[CellGroupData[{
Cell[108021, 3002, 4931, 116, 70, "Input",ExpressionUUID->"7498d816-b7e0-415a-b8ff-2fb71367895b"],
Cell[112955, 3120, 3989, 107, 70, "Output",ExpressionUUID->"8ce85447-8a70-4074-a995-336d6b116a6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116981, 3232, 3516, 80, 70, "Input",ExpressionUUID->"5398bf37-819c-4cae-93ac-a4525649ba56"],
Cell[120500, 3314, 1493, 39, 70, "Output",ExpressionUUID->"5186eb88-bb5c-431c-801c-7f5ef9ccab72"]
}, Open  ]],
Cell[122008, 3356, 7289, 193, 70, "Input",ExpressionUUID->"176de531-6db2-44ec-b46c-55276b1b539e"],
Cell[CellGroupData[{
Cell[129322, 3553, 14588, 419, 70, "Input",ExpressionUUID->"107bc054-1c2e-40ae-a45b-cde4cb5db170"],
Cell[143913, 3974, 2847, 73, 70, "Output",ExpressionUUID->"80fbd9f1-f5f0-4804-a76f-60466cb90b61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146797, 4052, 4824, 118, 70, "Input",ExpressionUUID->"c9a6b5aa-d23b-4d1d-9b8a-de3e1dfbe59e"],
Cell[151624, 4172, 670, 19, 70, "Output",ExpressionUUID->"0e11474b-f18f-4a7e-86f2-7befffb0140a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152331, 4196, 941, 24, 70, "Input",ExpressionUUID->"783d2d0b-c848-42a6-9a67-f63e3c15274c"],
Cell[153275, 4222, 3318, 104, 70, "Output",ExpressionUUID->"dd55cdcf-9b02-4273-88e5-f299b675e1ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156630, 4331, 1084, 28, 70, "Input",ExpressionUUID->"9b0133f7-9eb6-495d-83bb-53a06c1a36dc"],
Cell[157717, 4361, 4485, 132, 70, "Output",ExpressionUUID->"1c6f0c9c-fc56-47c5-b66f-3002cf0a3529"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162239, 4498, 530, 14, 70, "Input",ExpressionUUID->"e1aac23a-13e4-4ae7-83e1-19a175ab71e4"],
Cell[162772, 4514, 1865, 54, 70, "Output",ExpressionUUID->"5d3f9a2a-56b4-4842-9d38-709e80839d52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164674, 4573, 1179, 29, 70, "Input",ExpressionUUID->"c5e13982-5ec7-434a-b34a-3f3b7d372716"],
Cell[165856, 4604, 4488, 131, 70, "Output",ExpressionUUID->"30441a06-a60a-492f-9c46-87b9b97e871c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170381, 4740, 4194, 110, 70, "Input",ExpressionUUID->"7f48f77a-ff8e-4271-a687-5a42c5926f36"],
Cell[174578, 4852, 4961, 132, 70, "Output",ExpressionUUID->"f8e016b1-1370-455b-a6ad-cf00c6b4eb53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179576, 4989, 418, 9, 70, "Input",ExpressionUUID->"6b3b46c1-0b7a-4ef5-8de5-736b7b1f3f5f"],
Cell[179997, 5000, 1725, 46, 70, "Output",ExpressionUUID->"6dd8d03c-d55f-4576-9aeb-f6e7d1a89c04"]
}, Open  ]],
Cell[181737, 5049, 646, 13, 70, "Input",ExpressionUUID->"b5889ff8-0176-4793-92ee-72e66f2dee74"],
Cell[182386, 5064, 10473, 312, 70, "Input",ExpressionUUID->"8d4da030-1ab7-4278-a447-a030fef8a32a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192896, 5381, 289, 4, 70, "Section",ExpressionUUID->"aa137c13-fcfb-4dbf-a064-2432573db7ec"],
Cell[193188, 5387, 606, 14, 70, "Input",ExpressionUUID->"436ab8d3-d673-40b9-8022-ac6bffed3a07"],
Cell[193797, 5403, 4754, 137, 70, "Input",ExpressionUUID->"d7b9c04e-7c2a-48d0-9e36-756fe3db7b1f"],
Cell[CellGroupData[{
Cell[198576, 5544, 2905, 77, 70, "Input",ExpressionUUID->"e8163a1c-fb65-486a-b156-16b03696a02b"],
Cell[201484, 5623, 406, 8, 70, "Output",ExpressionUUID->"3d012aa9-558a-4a90-a1d1-652be4ba4c1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201927, 5636, 6534, 181, 70, "Input",ExpressionUUID->"351a0592-ed58-4b4c-a3ef-4ee86c2e137a"],
Cell[208464, 5819, 1727, 46, 70, "Output",ExpressionUUID->"8d205302-ca8e-4b5e-919b-85d297367184"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210228, 5870, 11184, 309, 70, "Input",ExpressionUUID->"eee87f8c-9d36-4786-8a63-32cad48431fb"],
Cell[221415, 6181, 1878, 48, 70, "Output",ExpressionUUID->"a0275c75-0111-4d8a-9d46-21295218ec82"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223342, 6235, 365, 7, 70, "Section",ExpressionUUID->"2c18033a-8eb1-4762-85e0-5c3fbe334f56"],
Cell[223710, 6244, 309, 7, 70, "Input",ExpressionUUID->"367def09-3b0f-40bb-9239-ff77da319c9e"],
Cell[CellGroupData[{
Cell[224044, 6255, 1863, 52, 70, "Input",ExpressionUUID->"b1ce04c9-2603-4355-a4a5-fef797d78dca"],
Cell[225910, 6309, 297, 6, 70, "Output",ExpressionUUID->"c9ee2bfb-efe9-4361-a72c-6ec51db32f26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226244, 6320, 3167, 91, 70, "Input",ExpressionUUID->"3b8813e0-6a09-4874-b753-44a1db501375"],
Cell[229414, 6413, 207, 4, 70, "Output",ExpressionUUID->"95e35992-a874-481b-966e-40394c97bf31"]
}, Open  ]],
Cell[229636, 6420, 8236, 225, 70, "Input",ExpressionUUID->"e2494de6-20a5-4ea7-91df-5af3668d26f5"],
Cell[CellGroupData[{
Cell[237897, 6649, 480, 13, 70, "Input",ExpressionUUID->"8a50f364-fdbc-40a0-8584-1e0ff9710528"],
Cell[238380, 6664, 19656, 553, 70, "Output",ExpressionUUID->"7bb7bb14-1d19-46c4-8f31-462e9fd84482"]
}, Open  ]],
Cell[258051, 7220, 1307, 33, 70, "Input",ExpressionUUID->"b6dfdf23-4369-4dcc-86e9-e7057e8beda3"],
Cell[CellGroupData[{
Cell[259383, 7257, 1606, 42, 70, "Input",ExpressionUUID->"b1194896-3ca6-4561-8614-91ebf3fb4ced"],
Cell[260992, 7301, 465, 10, 70, "Output",ExpressionUUID->"ded5a7d6-2783-4ccf-bbd0-d17fe124fc06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261494, 7316, 1036, 27, 70, "Input",ExpressionUUID->"abdadef0-a289-471d-be2a-b7fe7aa94bcd"],
Cell[262533, 7345, 464, 10, 70, "Output",ExpressionUUID->"fc6074d3-d758-4b41-8853-d7ea7c449d25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263034, 7360, 2203, 54, 70, "Input",ExpressionUUID->"b6ef2de2-de93-4db7-9fb7-6897696a9754"],
Cell[265240, 7416, 599, 13, 70, "Output",ExpressionUUID->"7eff1664-b6c5-4c91-8923-4b47bed6eca0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265888, 7435, 161, 3, 70, "Section",ExpressionUUID->"9041a829-45b9-4da1-9c87-654cd502e10d"],
Cell[CellGroupData[{
Cell[266074, 7442, 3756, 96, 70, "Input",ExpressionUUID->"64776c38-752f-4d66-8d17-09c781cb21b1"],
Cell[269833, 7540, 268, 6, 70, "Output",ExpressionUUID->"af297003-4f06-4840-8b71-387d66ac5e20"]
}, Open  ]],
Cell[270116, 7549, 4215, 118, 70, "Input",ExpressionUUID->"e0cc52be-9f25-4a38-baf3-4588151889e9"],
Cell[274334, 7669, 1640, 47, 70, "Input",ExpressionUUID->"1253b084-dd9b-4ff7-a62c-205be8d1bbda"],
Cell[CellGroupData[{
Cell[275999, 7720, 3090, 86, 70, "Input",ExpressionUUID->"a1173aba-6609-4101-9cfe-ec92643c0da5"],
Cell[279092, 7808, 1442, 38, 70, "Output",ExpressionUUID->"62f98da6-35ac-4a1d-8eb0-eaa51c2311d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280571, 7851, 8216, 231, 70, "Input",ExpressionUUID->"54ee021e-ba5b-4590-bd02-97f4cb4e7d73"],
Cell[288790, 8084, 522, 9, 70, "Output",ExpressionUUID->"7a62cfc7-a4a6-434c-b365-02b9b02aeb97"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[289361, 8099, 298, 4, 70, "Section",ExpressionUUID->"c654395e-b710-43ac-b19d-e1ae8540d4fa"],
Cell[CellGroupData[{
Cell[289684, 8107, 4975, 132, 70, "Input",ExpressionUUID->"ed937c31-2d2d-479e-84d1-394e6f9a8e76"],
Cell[294662, 8241, 3603, 71, 70, "Output",ExpressionUUID->"44613ecb-fb06-461b-9f82-ad5351d24b9a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


